Integrable Orbital Exchange between Ellipsoidally Deformed $p$, $d$, and $f$ Electron States: Two-Angle Sklyanin Representations and Fused Elliptic $R$-Matrices

We construct integrable orbital exchange models from ellipsoidally deformed $p$, $d$, and $f$ multiplets. A two-angle realization of the Sklyanin algebra gives explicit Jacobi difference operators $D,L_i$, complete distortion spectra and eigenfunctions, and a positive inner product transported from Sklyanin's integral. In the $p$ sector the coordinate functions carry an exact spin-one action, and applying $D$ componentwise maps the confocal ellipsoid to a sphere. Elliptic fusion gives explicit $R$-matrices in the angular generators on both factors. Their Yang--Baxter relations yield commuting charges and exchange Hamiltonians for homogeneous and alternating chains, as well as mixed-pair interactions that can act between angular degrees of freedom on the same center. Exchange changes angular projections and correlations while preserving the two local Casimirs of each constituent, which fix its angular-momentum-squared and distortion-plus-rotation kinetic-energy invariants. The $p$--$p$ model recovers Fateev's elliptic spin-one interaction and reduces to the Takhtajan--Babujian Hamiltonian in the rational isotropic limit.

==> Supplemental_Mathematica/Ruijsenaars_Gamma_Supplement.nb <==
Notebook[{Cell["Ruijsenaars elliptic gamma and fused normalization", 
   "Title"], Cell["Supplement to Integrable Orbital Exchange between \
Ellipsoidally Deformed p, d, and f Electron States", "Subtitle"], 
  Cell["Vladimir Mikhalev", "Author"], Cell["Evaluate the notebook from top \
to bottom. All implementation and sample data are embedded. The spectral \
argument is the offset zeta = u - alpha, the Jacobi modulus is k, and the \
Wolfram Language elliptic parameter is k^2.", "Text"], 
  Cell["Ruijsenaars elliptic gamma product", "Section"], 
  Cell["RuijsenaarsEllipticGamma[x,p,q] evaluates the multiplicative elliptic \
gamma by truncating its convergent double product. Use nonzero x and nomes 0 \
< |p|, |q| < 1. WorkingPrecision, AccuracyGoal, and MaxFactors control \
numerical evaluation. The product evaluation applies at regular arguments. At \
removable singularities of a quotient, take the limit of the complete \
expression.", "Text"], Cell["BaxterSingletNormalization implements the \
product of shift quotients in the elliptic gamma appendix. Method -> \
\"GammaProduct\" evaluates the two gamma factors directly. The default \
\"Theta\" method uses the equivalent q-Pochhammer products.", "Text"], 
  Cell[BoxData[RowBox[
     {RowBox[{StyleBox[RowBox[{"RuijsenaarsEllipticGamma", "::", "usage"}], 
         "MessageName"], "=", "\"RuijsenaarsEllipticGamma[x,p,q] numerically \
evaluates the multiplicative elliptic gamma by its convergent product.\""}], 
      ";"}]], "Input"], 
  Cell[BoxData[RowBox[
     {RowBox[{StyleBox[RowBox[{"BaxterSingletNormalization", "::", "usage"}], 
         "MessageName"], "=", "\"BaxterSingletNormalization[z,k,eta] gives \
the fundamental singlet scalar at z=u-alpha for real k and eta. \
Method->\\\"GammaProduct\\\" evaluates the gamma quotients directly.\""}], 
      ";"}]], "Input"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"Options", "[", "RuijsenaarsEllipticGamma", "]"}], "=", 
        RowBox[{"{", RowBox[{RowBox[{"WorkingPrecision", "\[Rule]", 
              "Automatic"}], ",", RowBox[{"AccuracyGoal", "\[Rule]", 
              "Automatic"}], ",", RowBox[{"\"MaxFactors\"", "\[Rule]", 
              "1000000"}]}], "}"}]}], ";"}]], "Input"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"Options", "[", "BaxterSingletNormalization", "]"}], 
        "=", RowBox[{"Join", "[", RowBox[{RowBox[{"Options", "[", 
              "RuijsenaarsEllipticGamma", "]"}], ",", 
            RowBox[{"{", RowBox[{RowBox[{"Method", "\[Rule]", "\"Theta\""}], 
                ",", RowBox[{"\"GammaNome\"", "\[Rule]", FractionBox["37", 
                   "100"]}]}], "}"}]}], "]"}]}], ";"}]], "Input"], 
  Cell[BoxData[RowBox[
     {RowBox[{StyleBox[RowBox[{"RuijsenaarsEllipticGamma", "::", "domain"}], 
         "MessageName"], "=", 
        "\"Require x != 0 and 0 < Abs[p], Abs[q] < 1.\""}], ";"}]], "Input"], 
  Cell[BoxData[RowBox[
     {RowBox[{StyleBox[RowBox[{"RuijsenaarsEllipticGamma", "::", "cap"}], 
         "MessageName"], "=", "\"The rectangular product needs `1` factors \
per product, exceeding the limit `2`.\""}], ";"}]], "Input"], 
  Cell[BoxData[RowBox[
     {RowBox[{StyleBox[RowBox[{"RuijsenaarsEllipticGamma", "::", "pole"}], 
         "MessageName"], "=", "\"The denominator vanishes at the supplied \
precision. Use a meromorphic limit if factors cancel.\""}], ";"}]], "Input"], 
  Cell[BoxData[RowBox[
     {RowBox[{StyleBox[RowBox[{"BaxterSingletNormalization", "::", 
           "domain"}], "MessageName"], "=", 
        "\"Require real k, eta with 0 < k < 1 and eta != 0.\""}], ";"}]], 
   "Input"], 
  Cell[BoxData[RowBox[
     {RowBox[{StyleBox[RowBox[{"BaxterSingletNormalization", "::", 
           "method"}], "MessageName"], "=", "\"Unknown method `1`.\""}], 
      ";"}]], "Input"], 
  Cell[BoxData[RowBox[
     {RowBox[{StyleBox[RowBox[{"BaxterSingletNormalization", "::", "sing"}], 
         "MessageName"], "=", "\"The theta or gamma quotient is singular at \
the supplied precision. Use a meromorphic limit.\""}], ";"}]], "Input"], 
  Cell[BoxData[RowBox[{RowBox[{RowBox[{"numericalPrecision", "[", 
          RowBox[{"inputs_", ",", "requested_"}], "]"}], ":=", 
        RowBox[{"Module", "[", RowBox[{RowBox[{"{", "digits", "}"}], ",", 
            RowBox[{RowBox[{"digits", "=", RowBox[{"Min", "[", RowBox[
                   {RowBox[{"Precision", "/@", "inputs"}], "/.", 
                    "\[VeryThinSpace]", RowBox[{"MachinePrecision", 
                      "\[Rule]", "$MachinePrecision"}]}], "]"}]}], ";", 
              RowBox[{"Which", "[", RowBox[{RowBox[{RowBox[{"requested", 
                      "===", "MachinePrecision"}], "||", RowBox[{"digits", 
                      "\[LessEqual]", "$MachinePrecision"}]}], ",", 
                  "MachinePrecision", ",", RowBox[{RowBox[{"requested", 
                      "===", "Automatic"}], "&&", RowBox[{"digits", "===", 
                      "\[Infinity]"}]}], ",", "50", ",", RowBox[{"requested", 
                    "===", "Automatic"}], ",", RowBox[{"Floor", "[", 
                    "digits", "]"}], ",", "True", ",", RowBox[
                   {RowBox[{"Min", "[", RowBox[{"requested", ",", RowBox[
                         {"Floor", "[", "digits", "]"}]}], "]"}], "/.", 
                    "\[VeryThinSpace]", RowBox[{RowBox[{"Floor", "[", 
                        "\[Infinity]", "]"}], "\[Rule]", "\[Infinity]"}]}]}], 
                "]"}]}]}], "]"}]}], ";"}]], "Input"], 
  Cell[BoxData[RowBox[{RowBox[{RowBox[{"RuijsenaarsEllipticGamma", "[", 
          RowBox[{RowBox[{"x_", "?", "NumericQ"}], ",", 
            RowBox[{"p_", "?", "NumericQ"}], ",", RowBox[{"q_", "?", 
              "NumericQ"}], ",", RowBox[{"OptionsPattern", "[", "]"}]}], 
          "]"}], ":=", RowBox[{"Module", "[", 
          RowBox[{RowBox[{"{", RowBox[{"wp", ",", "goal", ",", "xx", ",", 
                "pp", ",", "qq", ",", "a", ",", "b", ",", "magnitude", ",", 
                "threshold", ",", "rows", ",", "cols", ",", "powers", ",", 
                "numerator", ",", "denominator", ",", "limit"}], "}"}], ",", 
            RowBox[{RowBox[{"wp", "=", RowBox[{"numericalPrecision", "[", 
                  RowBox[{RowBox[{"{", RowBox[{"x", ",", "p", ",", "q"}], 
                      "}"}], ",", RowBox[{"OptionValue", "[", 
                      "WorkingPrecision", "]"}]}], "]"}]}], ";", 
              RowBox[{RowBox[{"{", RowBox[{"xx", ",", "pp", ",", "qq"}], 
                  "}"}], "=", RowBox[{"N", "[", RowBox[{RowBox[{"{", 
                      RowBox[{"x", ",", "p", ",", "q"}], "}"}], ",", "wp"}], 
                  "]"}]}], ";", RowBox[{RowBox[{"{", RowBox[{"a", ",", "b"}], 
                  "}"}], "=", RowBox[{"Abs", "[", RowBox[{"{", RowBox[
                     {"pp", ",", "qq"}], "}"}], "]"}]}], ";", 
              RowBox[{"If", "[", RowBox[{RowBox[{"!", RowBox[{"TrueQ", "[", 
                      RowBox[{RowBox[{"xx", "\[NotEqual]", "0"}], "&&", 
                        RowBox[{"0", "<", "a", "<", "1"}], "&&", RowBox[
                         {"0", "<", "b", "<", "1"}]}], "]"}]}], ",", 
                  RowBox[{RowBox[{"Message", "[", StyleBox[RowBox[
                        {"RuijsenaarsEllipticGamma", "::", "domain"}], 
                       "MessageName"], "]"}], ";", RowBox[{"Return", "[", 
                      "$Failed", "]"}]}]}], "]"}], ";", RowBox[{"goal", "=", 
                RowBox[{"Replace", "[", RowBox[{RowBox[{"OptionValue", "[", 
                      "AccuracyGoal", "]"}], ",", RowBox[{"Automatic", 
                      "\[RuleDelayed]", RowBox[{"Floor", "[", RowBox[
                         {RowBox[{"(", RowBox[{"wp", "/.", 
                          "\[VeryThinSpace]", RowBox[{"MachinePrecision", 
                          "\[Rule]", "$MachinePrecision"}]}], ")"}], "-", 
                          "6"}], "]"}]}]}], "]"}]}], ";", 
              RowBox[{"magnitude", "=", RowBox[{RowBox[{"Abs", "[", "xx", 
                    "]"}], "+", RowBox[{"Abs", "[", FractionBox[RowBox[
                      {"pp", " ", "qq"}], "xx"], "]"}]}]}], ";", 
              RowBox[{"threshold", "=", RowBox[{"Min", "[", RowBox[
                   {FractionBox["1", "16"], ",", FractionBox[RowBox[
                      {SuperscriptBox["10", RowBox[{RowBox[{"-", "goal"}], 
                          "-", "2"}]], " ", RowBox[{"(", RowBox[{"1", "-", 
                          "a"}], ")"}], " ", RowBox[{"(", RowBox[{"1", "-", 
                          "b"}], ")"}]}], RowBox[{"4", " ", "magnitude"}]]}], 
                  "]"}]}], ";", RowBox[{RowBox[{"{", RowBox[{"rows", ",", 
                    "cols"}], "}"}], "=", RowBox[{RowBox[{"(", RowBox[
                     {RowBox[{"Max", "[", RowBox[{"1", ",", RowBox[
                          {"Ceiling", "[", FractionBox[RowBox[{"Log", "[", 
                          "threshold", "]"}], RowBox[{"Log", "[", "#1", 
                          "]"}]], "]"}]}], "]"}], "&"}], ")"}], "/@", 
                  RowBox[{"{", RowBox[{"a", ",", "b"}], "}"}]}]}], ";", 
              RowBox[{"limit", "=", RowBox[{"OptionValue", "[", 
                  "\"MaxFactors\"", "]"}]}], ";", RowBox[{"If", "[", 
                RowBox[{RowBox[{RowBox[{"rows", " ", "cols"}], ">", 
                    "limit"}], ",", RowBox[{RowBox[{"Message", "[", 
                      RowBox[{StyleBox[RowBox[{"RuijsenaarsEllipticGamma", 
                          "::", "cap"}], "MessageName"], ",", RowBox[{"rows", 
                          " ", "cols"}], ",", "limit"}], "]"}], ";", 
                    RowBox[{"Return", "[", "$Failed", "]"}]}]}], "]"}], ";", 
              RowBox[{"powers", "=", RowBox[{"Flatten", "[", RowBox[
                   {"Outer", "[", RowBox[{"Times", ",", SuperscriptBox["pp", 
                       RowBox[{"Range", "[", RowBox[{"0", ",", RowBox[
                          {"rows", "-", "1"}]}], "]"}]], ",", SuperscriptBox[
                       "qq", RowBox[{"Range", "[", RowBox[{"0", ",", RowBox[
                          {"cols", "-", "1"}]}], "]"}]]}], "]"}], "]"}]}], 
              ";", RowBox[{"denominator", "=", RowBox[{"Times", "@@", 
                  RowBox[{"(", RowBox[{"1", "-", RowBox[{"xx", " ", 
                        "powers"}]}], ")"}]}]}], ";", RowBox[{"If", "[", 
                RowBox[{RowBox[{"PossibleZeroQ", "[", "denominator", "]"}], 
                  ",", RowBox[{RowBox[{"Message", "[", StyleBox[RowBox[
                        {"RuijsenaarsEllipticGamma", "::", "pole"}], 
                       "MessageName"], "]"}], ";", RowBox[{"Return", "[", 
                      "$Failed", "]"}]}]}], "]"}], ";", RowBox[{"numerator", 
                "=", RowBox[{"Times", "@@", RowBox[{"(", RowBox[{"1", "-", 
                      FractionBox[RowBox[{RowBox[{"(", RowBox[{"pp", " ", 
                          "qq"}], ")"}], " ", "powers"}], "xx"]}], ")"}]}]}], 
              ";", FractionBox["numerator", "denominator"]}]}], "]"}]}], 
      ";"}]], "Input"], 
  Cell[BoxData[RowBox[{RowBox[{RowBox[{"BaxterSingletNormalization", "[", 
          RowBox[{RowBox[{"z_", "?", "NumericQ"}], ",", 
            RowBox[{"k_", "?", "NumericQ"}], ",", RowBox[{"eta_", "?", 
              "NumericQ"}], ",", RowBox[{"OptionsPattern", "[", "]"}]}], 
          "]"}], ":=", RowBox[{"Module", "[", 
          RowBox[{RowBox[{"{", RowBox[{"wp", ",", "zz", ",", "kk", ",", "ee", 
                ",", "period", ",", "complement", ",", "p", ",", "q", ",", 
                "method", ",", "poles", ",", "zeros", ",", "theta", ",", 
                "thetaProduct", ",", "gammaQuotient", ",", "n0"}], "}"}], 
            ",", RowBox[{RowBox[{"method", "=", RowBox[{"OptionValue", "[", 
                  "Method", "]"}]}], ";", RowBox[{"If", "[", RowBox[
                 {RowBox[{"!", RowBox[{"MemberQ", "[", RowBox[{RowBox[
                         {"{", RowBox[{"\"Theta\"", ",", 
                          "\"GammaProduct\""}], "}"}], ",", "method"}], 
                      "]"}]}], ",", RowBox[{RowBox[{"Message", "[", 
                      RowBox[{StyleBox[RowBox[{"BaxterSingletNormalization", 
                          "::", "method"}], "MessageName"], ",", "method"}], 
                      "]"}], ";", RowBox[{"Return", "[", "$Failed", 
                      "]"}]}]}], "]"}], ";", RowBox[{"wp", "=", 
                RowBox[{"numericalPrecision", "[", RowBox[{RowBox[{"If", "[", 
                      RowBox[{RowBox[{"method", "===", "\"GammaProduct\""}], 
                        ",", RowBox[{"{", RowBox[{"z", ",", "k", ",", "eta", 
                          ",", RowBox[{"OptionValue", "[", "\"GammaNome\"", 
                          "]"}]}], "}"}], ",", RowBox[{"{", RowBox[{"z", ",", 
                          "k", ",", "eta"}], "}"}]}], "]"}], ",", RowBox[
                     {"OptionValue", "[", "WorkingPrecision", "]"}]}], 
                  "]"}]}], ";", RowBox[{RowBox[{"{", RowBox[{"zz", ",", "kk", 
                    ",", "ee"}], "}"}], "=", RowBox[{"N", "[", RowBox[
                   {RowBox[{"{", RowBox[{"z", ",", "k", ",", "eta"}], "}"}], 
                    ",", "wp"}], "]"}]}], ";", RowBox[{"If", "[", 
                RowBox[{RowBox[{"!", RowBox[{"TrueQ", "[", RowBox[
                       {RowBox[{"0", "<", "kk", "<", "1"}], "&&", RowBox[
                         {RowBox[{"Im", "[", "ee", "]"}], "\[Equal]", "0"}], 
                        "&&", RowBox[{"ee", "\[NotEqual]", "0"}]}], "]"}]}], 
                  ",", RowBox[{RowBox[{"Message", "[", StyleBox[RowBox[
                        {"BaxterSingletNormalization", "::", "domain"}], 
                       "MessageName"], "]"}], ";", RowBox[{"Return", "[", 
                      "$Failed", "]"}]}]}], "]"}], ";", RowBox[{
                RowBox[{"{", RowBox[{"period", ",", "complement"}], "}"}], 
                "=", RowBox[{"N", "[", RowBox[{RowBox[{"{", RowBox[
                       {RowBox[{"EllipticK", "[", SuperscriptBox["kk", "2"], 
                          "]"}], ",", RowBox[{"EllipticK", "[", RowBox[
                          {"1", "-", SuperscriptBox["kk", "2"]}], "]"}]}], 
                      "}"}], ",", "wp"}], "]"}]}], ";", RowBox[{"p", "=", 
                RowBox[{"Exp", "[", RowBox[{"-", FractionBox[RowBox[
                      {"2", " ", "\[Pi]", " ", "complement"}], "period"]}], 
                  "]"}]}], ";", RowBox[{"q", "=", RowBox[{"N", "[", 
                  RowBox[{RowBox[{"OptionValue", "[", "\"GammaNome\"", "]"}], 
                    ",", "wp"}], "]"}]}], ";", RowBox[{"poles", "=", 
                RowBox[{RowBox[{"-", FractionBox["ee", "2"]}], "+", 
                  RowBox[{"{", RowBox[{"0", ",", RowBox[{"2", " ", 
                        "period"}], ",", RowBox[{"2", " ", "\[ImaginaryI]", 
                        " ", "complement"}], ",", RowBox[{RowBox[{"2", " ", 
                          "period"}], "+", RowBox[{"2", " ", "\[ImaginaryI]", 
                          " ", "complement"}]}]}], "}"}]}]}], ";", 
              RowBox[{"zeros", "=", RowBox[{"{", RowBox[{"ee", ",", 
                    RowBox[{RowBox[{"-", "ee"}], "+", RowBox[{"2", " ", 
                        "period"}]}], ",", RowBox[{RowBox[{"-", "ee"}], "+", 
                      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                        "complement"}]}], ",", RowBox[{RowBox[{"-", "ee"}], 
                      "+", RowBox[{"2", " ", "period"}], "+", RowBox[
                       {"2", " ", "\[ImaginaryI]", " ", "complement"}]}]}], 
                  "}"}]}], ";", RowBox[{RowBox[{"gammaQuotient", "[", "x_", 
                  "]"}], ":=", RowBox[{"Module", "[", RowBox[
                   {RowBox[{"{", "values", "}"}], ",", RowBox[
                     {RowBox[{"values", "=", RowBox[{RowBox[{"(", RowBox[
                          {RowBox[{"RuijsenaarsEllipticGamma", "[", RowBox[
                          {"#1", ",", "p", ",", "q", ",", RowBox[
                          {"WorkingPrecision", "\[Rule]", "wp"}], ",", RowBox[
                          {"AccuracyGoal", "\[Rule]", RowBox[{"OptionValue", 
                          "[", "AccuracyGoal", "]"}]}], ",", RowBox[
                          {"\"MaxFactors\"", "\[Rule]", RowBox[
                          {"OptionValue", "[", "\"MaxFactors\"", "]"}]}]}], 
                          "]"}], "&"}], ")"}], "/@", RowBox[{"{", RowBox[
                          {RowBox[{"q", " ", "x"}], ",", "x"}], "}"}]}]}], 
                      ";", RowBox[{"If", "[", RowBox[{RowBox[{RowBox[
                          {"MemberQ", "[", RowBox[{"values", ",", 
                          "$Failed"}], "]"}], "||", RowBox[{"PossibleZeroQ", 
                          "[", RowBox[{"Last", "[", "values", "]"}], "]"}]}], 
                          ",", RowBox[{"Throw", "[", RowBox[{"$Failed", ",", 
                          "n0"}], "]"}]}], "]"}], ";", FractionBox[RowBox[
                        {"First", "[", "values", "]"}], RowBox[{"Last", "[", 
                         "values", "]"}]]}]}], "]"}]}], ";", 
              RowBox[{RowBox[{"theta", "[", "v_", "]"}], ":=", 
                RowBox[{"With", "[", RowBox[{RowBox[{"{", RowBox[{"x", "=", 
                        RowBox[{"Exp", "[", FractionBox[RowBox[{"2", " ", 
                          "\[Pi]", " ", "\[ImaginaryI]", " ", "v"}], RowBox[
                          {"4", " ", "period"}]], "]"}]}], "}"}], ",", 
                    RowBox[{"If", "[", RowBox[{RowBox[{"method", "===", 
                          "\"Theta\""}], ",", RowBox[{"N", "[", RowBox[
                          {RowBox[{RowBox[{"QPochhammer", "[", RowBox[{"x", 
                          ",", "p"}], "]"}], " ", RowBox[{"QPochhammer", "[", 
                          RowBox[{FractionBox["p", "x"], ",", "p"}], "]"}]}], 
                          ",", "wp"}], "]"}], ",", RowBox[{"gammaQuotient", 
                          "[", "x", "]"}]}], "]"}]}], "]"}]}], ";", 
              RowBox[{RowBox[{"thetaProduct", "[", RowBox[{"v_", ",", 
                    "divisor_"}], "]"}], ":=", RowBox[{"Times", "@@", 
                  RowBox[{RowBox[{"(", RowBox[{RowBox[{"theta", "[", RowBox[
                          {"v", "-", "#1"}], "]"}], "&"}], ")"}], "/@", 
                    "divisor"}]}]}], ";", RowBox[{"Catch", "[", 
                RowBox[{RowBox[{"With", "[", RowBox[{RowBox[{"{", RowBox[
                         {"denominator", "=", RowBox[{"2", " ", RowBox[
                          {"thetaProduct", "[", RowBox[{"zz", ",", "zeros"}], 
                          "]"}], " ", RowBox[{"thetaProduct", "[", RowBox[
                          {"0", ",", "poles"}], "]"}]}]}], "}"}], ",", 
                      RowBox[{"If", "[", RowBox[{RowBox[{"PossibleZeroQ", 
                          "[", "denominator", "]"}], ",", RowBox[{RowBox[
                          {"Message", "[", StyleBox[RowBox[
                          {"BaxterSingletNormalization", "::", "sing"}], 
                          "MessageName"], "]"}], ";", "$Failed"}], ",", 
                          FractionBox[RowBox[{RowBox[{"thetaProduct", "[", 
                          RowBox[{"zz", ",", "poles"}], "]"}], " ", RowBox[
                          {"thetaProduct", "[", RowBox[{"0", ",", "zeros"}], 
                          "]"}]}], "denominator"]}], "]"}]}], "]"}], ",", 
                  "n0"}], "]"}]}]}], "]"}]}], ";"}]], "Input"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"SklyaninW1", "[", RowBox[{"k_", ",", "eta_", ",", 
            "u_"}], "]"}], ":=", FractionBox[RowBox[{"JacobiSN", "[", 
           RowBox[{FractionBox["eta", "2"], ",", SuperscriptBox["k", "2"]}], 
           "]"}], RowBox[{"JacobiSN", "[", RowBox[
            {RowBox[{"u", "+", FractionBox["eta", "2"]}], ",", 
             SuperscriptBox["k", "2"]}], "]"}]]}], ";"}]], "Input"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"SklyaninW2", "[", RowBox[{"k_", ",", "eta_", ",", 
            "u_"}], "]"}], ":=", FractionBox[
         RowBox[{RowBox[{"JacobiSN", "[", RowBox[{FractionBox["eta", "2"], 
               ",", SuperscriptBox["k", "2"]}], "]"}], " ", 
           RowBox[{"JacobiDN", "[", RowBox[{RowBox[{"u", "+", FractionBox[
                  "eta", "2"]}], ",", SuperscriptBox["k", "2"]}], "]"}]}], 
         RowBox[{RowBox[{"JacobiDN", "[", RowBox[{FractionBox["eta", "2"], 
               ",", SuperscriptBox["k", "2"]}], "]"}], " ", 
           RowBox[{"JacobiSN", "[", RowBox[{RowBox[{"u", "+", FractionBox[
                  "eta", "2"]}], ",", SuperscriptBox["k", "2"]}], "]"}]}]]}], 
      ";"}]], "Input"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"SklyaninW3", "[", RowBox[{"k_", ",", "eta_", ",", 
            "u_"}], "]"}], ":=", FractionBox[
         RowBox[{RowBox[{"JacobiSN", "[", RowBox[{FractionBox["eta", "2"], 
               ",", SuperscriptBox["k", "2"]}], "]"}], " ", 
           RowBox[{"JacobiCN", "[", RowBox[{RowBox[{"u", "+", FractionBox[
                  "eta", "2"]}], ",", SuperscriptBox["k", "2"]}], "]"}]}], 
         RowBox[{RowBox[{"JacobiCN", "[", RowBox[{FractionBox["eta", "2"], 
               ",", SuperscriptBox["k", "2"]}], "]"}], " ", 
           RowBox[{"JacobiSN", "[", RowBox[{RowBox[{"u", "+", FractionBox[
                  "eta", "2"]}], ",", SuperscriptBox["k", "2"]}], "]"}]}]]}], 
      ";"}]], "Input"], Cell["Fundamental example and verification", 
   "Section"], 
  Cell[BoxData[RowBox[{"N", "[", 
      RowBox[{RowBox[{"BaxterSingletNormalization", "[", 
          RowBox[{FractionBox[RowBox[{"17", " ", "\[ImaginaryI]"}], "100"], 
            ",", FractionBox["3", "5"], ",", FractionBox["23", "100"], ",", 
            RowBox[{"Method", "\[Rule]", "\"GammaProduct\""}], ",", 
            RowBox[{"WorkingPrecision", "\[Rule]", "45"}]}], "]"}], ",", 
        "20"}], "]"}]], "Input"], Cell["The independent checks compare the \
direct gamma product with the Jacobi singlet and theta formulas at 18 sampled \
points, test reflection and nome shifts, and verify fundamental inversion, \
regularity and imaginary-offset unitarity.", "Text"], 
  Cell[BoxData[RowBox[{RowBox[{"wp", "=", "65"}], ";"}]], "Input"], 
  Cell[BoxData[RowBox[{RowBox[{"goal", "=", "48"}], ";"}]], "Input"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"gamma", "[", RowBox[{"x_", ",", "p_", ",", "q_"}], 
          "]"}], ":=", RowBox[{"RuijsenaarsEllipticGamma", "[", 
          RowBox[{"x", ",", "p", ",", "q", ",", RowBox[{"WorkingPrecision", 
              "\[Rule]", "wp"}], ",", RowBox[{"AccuracyGoal", "\[Rule]", 
              "goal"}]}], "]"}]}], ";"}]], "Input"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"normalization", "[", RowBox[{"z_", ",", "k_", ",", 
            "eta_", ",", "q_"}], "]"}], ":=", 
        RowBox[{"BaxterSingletNormalization", "[", 
          RowBox[{"z", ",", "k", ",", "eta", ",", RowBox[{"WorkingPrecision", 
              "\[Rule]", "wp"}], ",", RowBox[{"AccuracyGoal", "\[Rule]", 
              "goal"}], ",", RowBox[{"Method", "\[Rule]", 
              "\"GammaProduct\""}], ",", RowBox[{"\"GammaNome\"", "\[Rule]", 
              "q"}]}], "]"}]}], ";"}]], "Input"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"theta", "[", RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
        RowBox[{"N", "[", RowBox[{RowBox[{RowBox[{"QPochhammer", "[", 
                RowBox[{"x", ",", "p"}], "]"}], " ", RowBox[{"QPochhammer", 
                "[", RowBox[{FractionBox["p", "x"], ",", "p"}], "]"}]}], ",", 
            "wp"}], "]"}]}], ";"}]], "Input"], 
  Cell[BoxData[RowBox[{RowBox[{RowBox[{"stored", "[", "a_", "]"}], ":=", 
        RowBox[{"SetPrecision", "[", RowBox[{"a", ",", "\[Infinity]"}], 
          "]"}]}], ";"}]], "Input"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"distance", "[", RowBox[{"a_", ",", "b_"}], "]"}], 
        ":=", RowBox[{"Max", "[", RowBox[{"Abs", "[", 
            RowBox[{"Flatten", "[", RowBox[{"{", RowBox[{"N", "[", 
                  RowBox[{RowBox[{RowBox[{"stored", "[", "a", "]"}], "-", 
                      RowBox[{"stored", "[", "b", "]"}]}], ",", "wp"}], 
                  "]"}], "}"}], "]"}], "]"}], "]"}]}], ";"}]], "Input"], 
  Cell[BoxData[RowBox[{RowBox[{"pauliProducts", "=", 
        RowBox[{"Table", "[", RowBox[{RowBox[{"KroneckerProduct", "[", 
              RowBox[{RowBox[{"PauliMatrix", "[", "j", "]"}], ",", 
                RowBox[{"PauliMatrix", "[", "j", "]"}]}], "]"}], ",", 
            RowBox[{"{", RowBox[{"j", ",", "3"}], "}"}]}], "]"}]}], ";"}]], 
   "Input"], 
  Cell[BoxData[RowBox[{RowBox[{"identity", "=", 
        RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ";"}]], "Input"], 
  Cell[BoxData[RowBox[{RowBox[{"swap", "=", RowBox[{FractionBox["1", "2"], 
          " ", RowBox[{"(", RowBox[{"identity", "+", RowBox[{"Total", "[", 
                "pauliProducts", "]"}]}], ")"}]}]}], ";"}]], "Input"], 
  Cell[BoxData[RowBox[{RowBox[{"singlet", "=", 
        RowBox[{"{", RowBox[{"0", ",", "1", ",", RowBox[{"-", "1"}], ",", 
            "0"}], "}"}]}], ";"}]], "Input"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"weights", "[", RowBox[{"z_", ",", "k_", ",", "eta_"}], 
          "]"}], ":=", RowBox[{"N", "[", RowBox[
           {RowBox[{"Through", "[", RowBox[{RowBox[{"{", RowBox[
                   {"SklyaninW1", ",", "SklyaninW2", ",", "SklyaninW3"}], 
                  "}"}], "[", RowBox[{"k", ",", "eta", ",", "z"}], "]"}], 
              "]"}], ",", "wp"}], "]"}]}], ";"}]], "Input"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"nativeWeights", "[", RowBox[{"z_", ",", "k_", ",", 
            "eta_"}], "]"}], ":=", RowBox[{"Module", "[", 
          RowBox[{RowBox[{"{", RowBox[{"alpha", "=", RowBox[{"N", "[", 
                  RowBox[{RowBox[{FractionBox["eta", "2"], "-", RowBox[
                       {"\[ImaginaryI]", " ", RowBox[{"EllipticK", "[", 
                          RowBox[{"1", "-", SuperscriptBox["k", "2"]}], 
                          "]"}]}]}], ",", "wp"}], "]"}]}], "}"}], ",", 
            RowBox[{"N", "[", RowBox[{RowBox[{RowBox[{"(", RowBox[
                     {FractionBox[RowBox[{"#1", "[", RowBox[{RowBox[{"alpha", 
                          "+", "z"}], ",", SuperscriptBox["k", "2"]}], "]"}], 
                       RowBox[{"#1", "[", RowBox[{"alpha", ",", 
                          SuperscriptBox["k", "2"]}], "]"}]], "&"}], ")"}], 
                  "/@", RowBox[{"{", RowBox[{"JacobiSN", ",", "JacobiCN", 
                      ",", "JacobiDN"}], "}"}]}], ",", "wp"}], "]"}]}], 
          "]"}]}], ";"}]], "Input"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"unitary", "[", RowBox[{"z_", ",", "k_", ",", "eta_"}], 
          "]"}], ":=", RowBox[{RowBox[{"normalization", "[", 
            RowBox[{"z", ",", "k", ",", "eta", ",", FractionBox["37", 
               "100"]}], "]"}], " ", RowBox[{"(", RowBox[{"identity", "+", 
              RowBox[{RowBox[{"weights", "[", RowBox[{"z", ",", "k", ",", 
                    "eta"}], "]"}], ".", "pauliProducts"}]}], ")"}]}]}], 
      ";"}]], "Input"], 
  Cell[BoxData[RowBox[{RowBox[{"deformations", "=", 
        RowBox[{"{", RowBox[{RowBox[{"{", RowBox[{FractionBox["2", "5"], ",", 
                FractionBox["9", "50"]}], "}"}], ",", 
            RowBox[{"{", RowBox[{FractionBox["3", "5"], ",", FractionBox[
                 "23", "100"]}], "}"}], ",", RowBox[
             {"{", RowBox[{FractionBox["4", "5"], ",", FractionBox["17", 
                 "100"]}], "}"}]}], "}"}]}], ";"}]], "Input"], 
  Cell[BoxData[RowBox[{RowBox[{"offsets", "=", 
        RowBox[{"{", RowBox[{"0", ",", FractionBox[RowBox[{"17", " ", 
               "\[ImaginaryI]"}], "100"], ",", RowBox[
             {"-", FractionBox[RowBox[{"31", " ", "\[ImaginaryI]"}], 
               "100"]}], ",", FractionBox[RowBox[{"71", " ", 
               "\[ImaginaryI]"}], "100"], ",", FractionBox["31", "100"], ",", 
            RowBox[{FractionBox["27", "100"], "+", FractionBox[RowBox[
                {"2", " ", "\[ImaginaryI]"}], "25"]}]}], "}"}]}], ";"}]], 
   "Input"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"sample", "[", RowBox[{"k_", ",", "eta_", ",", "z_"}], 
          "]"}], ":=", RowBox[{"Module", "[", 
          RowBox[{RowBox[{"{", RowBox[{"w", ",", "n", ",", "u"}], "}"}], ",", 
            RowBox[{RowBox[{"w", "=", RowBox[{"weights", "[", RowBox[
                   {"z", ",", "k", ",", "eta"}], "]"}]}], ";", 
              RowBox[{"n", "=", RowBox[{"normalization", "[", RowBox[
                   {"z", ",", "k", ",", "eta", ",", FractionBox["37", 
                     "100"]}], "]"}]}], ";", RowBox[{"u", "=", 
                RowBox[{"n", " ", RowBox[{"(", RowBox[{"identity", "+", 
                      RowBox[{"w", ".", "pauliProducts"}]}], ")"}]}]}], ";", 
              RowBox[{"Association", "[", RowBox[{RowBox[{"\"JacobiScalar\"", 
                    "\[Rule]", RowBox[{"distance", "[", RowBox[{"n", ",", 
                        RowBox[{"-", FractionBox["1", RowBox[{"1", "-", 
                          RowBox[{"Total", "[", "w", "]"}]}]]}]}], "]"}]}], 
                  ",", RowBox[{"\"NativeWeights\"", "\[Rule]", RowBox[
                     {"distance", "[", RowBox[{RowBox[{"nativeWeights", "[", 
                          RowBox[{"z", ",", "k", ",", "eta"}], "]"}], ",", 
                        "w"}], "]"}]}], ",", RowBox[{"\"ThetaScalar\"", 
                    "\[Rule]", RowBox[{"distance", "[", RowBox[{"n", ",", 
                        RowBox[{"BaxterSingletNormalization", "[", RowBox[
                          {"z", ",", "k", ",", "eta", ",", RowBox[
                          {"WorkingPrecision", "\[Rule]", "wp"}]}], "]"}]}], 
                      "]"}]}], ",", RowBox[{"\"AuxiliaryNome\"", "\[Rule]", 
                    RowBox[{"distance", "[", RowBox[{"n", ",", RowBox[
                         {"normalization", "[", RowBox[{"z", ",", "k", ",", 
                          "eta", ",", FractionBox["21", "100"]}], "]"}]}], 
                      "]"}]}], ",", RowBox[{"\"SingletEigenvalue\"", 
                    "\[Rule]", RowBox[{"distance", "[", RowBox[{RowBox[
                         {RowBox[{"stored", "[", "u", "]"}], ".", 
                          "singlet"}], ",", RowBox[{"-", "singlet"}]}], 
                      "]"}]}], ",", RowBox[{"\"Inversion\"", "\[Rule]", 
                    RowBox[{"distance", "[", RowBox[{RowBox[{RowBox[
                          {"stored", "[", "u", "]"}], ".", RowBox[{"stored", 
                          "[", RowBox[{"unitary", "[", RowBox[{RowBox[{"-", 
                          "z"}], ",", "k", ",", "eta"}], "]"}], "]"}]}], ",", 
                        "identity"}], "]"}]}], ",", RowBox[
                   {"\"ContourUnitarity\"", "\[Rule]", RowBox[{"If", "[", 
                      RowBox[{RowBox[{RowBox[{"Re", "[", "z", "]"}], 
                          "\[Equal]", "0"}], ",", RowBox[{"distance", "[", 
                          RowBox[{RowBox[{TemplateBox[{RowBox[{"stored", "[", 
                          "u", "]"}]}, "ConjugateTranspose", SyntaxForm -> 
                          SuperscriptBox], ".", RowBox[{"stored", "[", "u", 
                          "]"}]}], ",", "identity"}], "]"}], ",", "0"}], 
                      "]"}]}], ",", RowBox[{"\"Regularity\"", "\[Rule]", 
                    RowBox[{"If", "[", RowBox[{RowBox[{"z", "\[Equal]", 
                          "0"}], ",", RowBox[{"distance", "[", RowBox[
                          {"u", ",", "swap"}], "]"}], ",", "0"}], "]"}]}]}], 
                "]"}]}]}], "]"}]}], ";"}]], "Input"], 
  Cell[BoxData[RowBox[{RowBox[{"samples", "=", 
        RowBox[{"Flatten", "[", RowBox[{"Table", "[", 
            RowBox[{RowBox[{"sample", "[", RowBox[{RowBox[{"kEta", 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                  ",", RowBox[{"kEta", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], ",", "z"}], "]"}], ",", 
              RowBox[{"{", RowBox[{"kEta", ",", "deformations"}], "}"}], ",", 
              RowBox[{"{", RowBox[{"z", ",", "offsets"}], "}"}]}], "]"}], 
          "]"}]}], ";"}]], "Input"], 
  Cell[BoxData[RowBox[{RowBox[{"residuals", "=", 
        RowBox[{"Merge", "[", RowBox[{"samples", ",", "Max"}], "]"}]}], 
      ";"}]], "Input"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"{", RowBox[{"x", ",", "p", ",", "q"}], "}"}], "=", 
        RowBox[{"{", RowBox[{RowBox[{FractionBox["3", "5"], "+", 
              FractionBox["\[ImaginaryI]", "7"]}], ",", 
            RowBox[{FractionBox["1", "9"], "+", FractionBox["\[ImaginaryI]", 
               "10"]}], ",", RowBox[{FractionBox["2", "5"], "-", 
              FractionBox["\[ImaginaryI]", "9"]}]}], "}"}]}], ";"}]], 
   "Input"], 
  Cell[BoxData[RowBox[{RowBox[{"g", "=", RowBox[{"gamma", "[", 
          RowBox[{"x", ",", "p", ",", "q"}], "]"}]}], ";"}]], "Input"], 
  Cell[BoxData[RowBox[{RowBox[{"AssociateTo", "[", 
        RowBox[{"residuals", ",", RowBox[{"{", RowBox[
             {RowBox[{"\"GammaReflection\"", "\[Rule]", RowBox[{"distance", 
                  "[", RowBox[{RowBox[{RowBox[{"stored", "[", "g", "]"}], 
                      " ", RowBox[{"stored", "[", RowBox[{"gamma", "[", 
                          RowBox[{FractionBox[RowBox[{"p", " ", "q"}], "x"], 
                          ",", "p", ",", "q"}], "]"}], "]"}]}], ",", "1"}], 
                  "]"}]}], ",", RowBox[{"\"GammaQShift\"", "\[Rule]", 
                RowBox[{"distance", "[", RowBox[{RowBox[{"gamma", "[", 
                      RowBox[{RowBox[{"q", " ", "x"}], ",", "p", ",", "q"}], 
                      "]"}], ",", RowBox[{RowBox[{"theta", "[", RowBox[
                         {"x", ",", "p"}], "]"}], " ", "g"}]}], "]"}]}], ",", 
              RowBox[{"\"GammaPShift\"", "\[Rule]", RowBox[{"distance", "[", 
                  RowBox[{RowBox[{"gamma", "[", RowBox[{RowBox[{"p", " ", 
                          "x"}], ",", "p", ",", "q"}], "]"}], ",", 
                    RowBox[{RowBox[{"theta", "[", RowBox[{"x", ",", "q"}], 
                        "]"}], " ", "g"}]}], "]"}]}], ",", 
              RowBox[{"\"GammaNomeSymmetry\"", "\[Rule]", RowBox[{"distance", 
                  "[", RowBox[{"g", ",", RowBox[{"gamma", "[", RowBox[
                       {"x", ",", "q", ",", "p"}], "]"}]}], "]"}]}]}], 
            "}"}]}], "]"}], ";"}]], "Input"], 
  Cell[BoxData[RowBox[{"Association", "[", 
      RowBox[{RowBox[{"\"Kernel\"", "\[Rule]", "$Version"}], ",", 
        RowBox[{"\"Built-in elliptic gamma symbols\"", "\[Rule]", 
          RowBox[{"Names", "[", "\"System`*Elliptic*Gamma*\"", "]"}]}], ",", 
        RowBox[{"\"Number of sampled points\"", "\[Rule]", 
          RowBox[{"Length", "[", "samples", "]"}]}], ",", 
        RowBox[{"\"Maximum residuals\"", "\[Rule]", 
          RowBox[{"N", "[", RowBox[{"residuals", ",", "6"}], "]"}]}], ",", 
        RowBox[{"\"Passed\"", "\[Rule]", RowBox[{"AllTrue", "[", 
            RowBox[{RowBox[{"Values", "[", "residuals", "]"}], ",", 
              RowBox[{RowBox[{RowBox[{"NumericQ", "[", "#1", "]"}], "&&", 
                  RowBox[{"TrueQ", "[", RowBox[{"#1", "<", FractionBox["1", 
                       SuperscriptBox["10", "43"]]}], "]"}]}], "&"}]}], 
            "]"}]}]}], "]"}]], "Input"], 
  Cell["Fused exchange matrices and scalar normalization", "Section"], 
  Cell["The symmetric-tensor calculation uses the same ordered products and \
fused scalar as the paper. In this example, spins 1, 2, and 3 correspond to \
p, d, and f. The embedded reference matrices fix k = 0.6 and eta = 0.23. They \
include the previously computed numerical basis maps, which limit the \
precision of the fused matrix checks.", "Text"], 
  Cell["Evaluate GammaExampleFusedScalar or GammaExampleFusedMatrix at \
regular offsets. The default uses the theta-reduced fundamental scalar. \
Method -> \"GammaProduct\" uses the double-product implementation at each \
constituent offset.", "Text"], 
  Cell[CellGroupData[{Cell["Embedded angular matrices and basis maps", 
      "Subsection"], Cell["This data cell loads the D and scaled \
angular-generator matrices, and the symmetric-to-angular basis maps for the \
three sample representations.", "Text"], 
     Cell[BoxData[RowBox[{RowBox[{"gammaExampleAngularData", "=", 
           RowBox[{"Uncompress", "[", "\"1:eJydW3k8VVsbFrqVuFREZE5kKHWTYnNMhS\
6RoQxXZSozbRKSEJK5kLGIyJCIlOGczPM1ZQiZp1TmuUlffX3d797avWd3/XF+Ob+n533W875rrb3\
evXAb2WqcpqKgoLBf/+lD1t7e1tjc0MHc1uY05ecvqT99aJyzMjVf9ekfOHCan3EKX4Cfv1Mxt3f4\
5rf/4td8+pC3tbazMnVCb580st7SN0lAKf738z1k4MSRdT00yQgAEXAsr/B3v0P8P4RMWI3EyBtiK\
akQZ0Fl9eStHVOQsi/fx+MPe1tYQ5bWJxcKK9NTFpEk7EgEIOaFkm3OOd8p+0caNME0kJH5lRfdfF\
3JWnz0GhGAMN9h2+XyfAoBIOmRvxVTP8si4g5rh5rMrd8VC3E6lTsO0BssQcoi9nayFgyuFOEOq57\
jtWNzbgIU9khNkrG+5UcCFHY4RnDEvQz5l5aLHw683mm+AA2sy48l5+J6P0inolF26UrjCgF32Osi\
98ZOnV+AON++TpMdYHoAQcaC2IYMZV7iz7RNv5LcUuLHIgCyzBhg2frmCmRI7YD0ZdOat//Wcge+Y\
bs/lTKhgQVtOc+kvg/UGRdG6x8Xfxn/2H2ka9hTPMBaqkTXd9O3vYSUheeliDA15n479h//h2Zrgo\
OMdhnk5x47sxwT53cQ5JiND00WUwoRY+nR+jdpmC4iu85+ikoOMv23NRGvH4d2fsrd9mkotTiU/cW\
CN+yPOYdr1aiUkCXyG893LH9t2JQUP7Nhr/6H5H/+9l3owf7bD2ltxyF16SX20THsPtAW5vehJIol\
2RSC7FjkNr9ZdReCcDgzrFvmVv/bdkpG/D3OWHvvvjlo/5XVVXagJ/zktv8DyJ/kIX/PIRnxrDQ6b\
An+M5D4jZNPN82M5EAQ/zBNthFPMH/LymrKtMUVkPgyp13Nzb+04HfeLIjhneT8PMTJFb6NqUSoBB\
LPxd+GaDemQJA3lvbhhszgAyVX9gnjUo5M/OLdUx50MhgMQuKXRic3xacWQBCbAAUxJWI6JL6/yL5\
/pi4Dgpi36d/KHv1ufODD309N8K+8KP3ak9vSt1VAm8/CBreQnichEKSV/06qM10etJfI6D3W0rxx\
A2Kh2eRT0UBNJOAWLz5ysvuF7DuIM+Jca6fm3noIUpAYOCru1EIeUgZBauljGO9vpJfBLf6umtmum\
4X9kGd0maNNTTwvIQh/oIWqqFYfpIxO+YH+Wrn30N53ro9O0q1xmIhb/IqbgdMI4ySk7MO+jNiiwe\
cQxM769J3xpx+gh6MDm5HEltEkiIWU7yGq5yIvhVu85+B1G94TIsUARNvArtiqZS0EeRWvXiUttYo\
EQFhOjprwf+SExFNu9TPYoc3/rXi8QxFyPRPZtH8WSv+D0cj6DwWPIRG6RycTMt94QJCzYdE6W7Rq\
oVQlXiD5rf9gguAWTyU0xKt4ADxVdt1nqLO+QSFFliUYEm8jLNCrIEADZVPu1Cu9BYu7+MWH2t2tW\
7rCDaWfg2LjByEDcHk6+oxjayIKLgIM0rRVinTTEEuLiAfdrMN7/AtniGiDnkOfBGSIqaBySb0utQ\
wAqd6Z+ij9gD8kfmR32WHuXCnIpeH0Ey1lOh741x5EwCrNu0kaqondZ1q9Yz3XQmGjK5Ykw56tQKs\
ijX9n8bMD2yCWZzt688/Hkb4tG7xD0Vle6BBe0ws5uO+G9PUOaR8IskXPvN32VBs0FDHWg4X3Vpwg\
loxyApuocCH+GVB8+5XTiD49ZM8XiC0Ulu2wJm9m9wtIvK9qfY2ZXSHEwpJ03dI2agh/EWns96ZRu\
acAlbdXvKUGa8QAtOTx+5tr+wQPQMqEjej2GZ4egqZvd5GGDbv7S/zizb2a5ggKG6EZYG5dvF+AvR\
Ls4xxvfha5jg/Kn1zJPbdUHrBHZ5dW9YuJ1ad5hFf8yVa2BdbFj5BnosYDS7oRTyHIcb7sYxrdHyC\
IhchD0ooU2Hr59bZ6TPGJVVKYDY6fmtIX3bSf1rWlEtCSk8UJbSHyGJZVnB0wWDLPR9AV4oslHsto\
DO0+eZUFbyt9i1CLpv3vY4Kw5usUq//2JKd8IrrVxcVHwgyLxf6rltuFSSZ5o0Zkp7RBH0Ola/kTA\
hr5hEVt3q8cQ3xfswIF0+E8BNW1XXTUncj7YUlME9ClJ23du2UZD3wPQRa8hN83lBDRWeGKqtxD+R\
gs+75qEQw1C8rffZOseP2p6UbxZDsErXGSZlSRH8TI959/3BIOZSomol4qhUlu7k8wwh7tkS8UF60\
hoi6vXzrnNali2Ho3WKa6jvDp6Jo/Jq7wNgSLJdOQz2qGJwtBS79oITsrZmqbBg0/TCOo5+RmjyzJ\
bIyw/dyxf6TEDBWh7m2vs+KkrDHCFmXK9UpObZJC788xlPuIPCn8HtL7hYWA7ru4IUNAMhEjkGZ6p\
VN6zhSCOje/CkyUziDrfFjCKVWB7lIEPbZ81taJLwCDk2Oc2MpB2YqgAgvePXqawxjL/JylV6G6+B\
KC7mW0VS44H4Yh/vxi5cam8lYiyv1DlvprEkY8qhUIOvNiMDd4Ngr555Q2/3xWxt8sW/OPga+BbfC\
Y4bYyKxwDmy1bDxtKxNZBjQMrGXZtg45ZCHLMRT+MZS4Fggjo3ck/19kNQTL3NHNZ6GdCEENFb53Q\
/ff/1qEgY8GLqx5jFaRW8O1d34vQNcITZFtuoptJ5CBm/WRbbsVUZFnUH5Bl6e/Bb8HLGJJRH3MUZ\
MEK8xMbhapbUNhqXekA4SdgLWWy5/ifYXKAWAq1uakolP0giFbtldAGFh0I8tbt0Km9jV74Lai8su\
k5Z95TyAKX4W0U+qoNEMSWZDvW1MEhBUBEXMcLE2PB9t89fRJbu9cIFGh3opxnu00WZAFzPXrEdff\
fO7xkLHBNq00PbMwFK0tT/kClKtxYllek9+d7DolnDYkrUUiLgCAT9q3D72++hlxau9zuOfu7L8RC\
sU/nokRjAn4L+DM2Kmzlni0EOE2jn/QigiTIgmaTcSbXHDqoCvzVBMdck8Byi1fR4AuW7YUgJc/dB\
nkawFoS8x1csXdoxm/BjftZ4e0B09D4GrniRPsTSJAy5nOvfa1J/NBC9kCmmXDhRg/E0tHO7+T3bB\
XEUnsVWdS/WQrJ1ZbV49v48rtaAhvSP7WJfuVF3SbVWHx1wSOxhqPQI2Hacgjyq7uqZAzlIehsE9Y\
W3pvePQ+xVMiGO/RUdEMQF3nHUpozA9AJSXl33LuJ0HYCbgtcvU7/lkuxFRLvP8Sn98siqKzRU/hB\
y8OLEItE0bUOZVoBCDJtyX81L48dggRPRgWyGbJDp9FS3RHWk2E0MrgtUNrwG42MLvj+mm/scuiuB\
wkQJGGds9Pj8AYI8qrx5ZkdQeCbi0NpBoHNSgNQh8KlpafivKMzBGlY2HJ0NoRExG2B3M49ZoGPmS\
FbI714xIieY1DxVQ9uU6k4fBZiIdbruTh08kCQQ7d+oRd2lYT6hVsiw9qHIzggSL9I43EhHiEp3BZ\
0zRscIV7qhMbnWSS6Wt7wx8fRz5cn+N9nkGaYoVZPXRj1Keu5bKhV0GPMe7RdswMqlPPHN0RF9oBt\
iz1HuZI3dncjuC3odN/ZFR1NCyWHU3dCJOfqIGRBRUfdzb2L2yALPoaWTW7auA6CKLNaOkXJMkJrQ\
SmzalES3BPkvdda1jRCh78KOKNuqlt1cUGVxa7ctaf7JhUEqdbxf7rhsD6kzNSKq7ybqRXKX9Cuog\
IjShYoHSyEPjPhRXDeNuZtj02vHP92LcBriGSg87qmK6CIm0nRIdcMwMbkhcTBsPJlLsiQ5IlQ6uf\
3wNeeyrdPqKQEcUJloz/+eEbybS40uVYO5lBGBz3FPy3S+F7SZtWoQRaw8Z4ztywF3wHork5aKNmv\
Dr4muFyZK18Bvn2xmjHbkJtwFCq+bN++aptIRsglYtxmWf9pGvzT4k/nic0Hq3OhFFsN8z4etQBfn\
kpnRDUvm4DdWIrpend26gDIAt3IakX2dvAttKncSEjs9jsQ5LHp1hd5okn4H5R8Gqj456cIUP6UL1\
HtMRqiggqFrtpDXrF0JwQZSuOpvXN7CnJJhz/h4O5Ye0gLc5HjM4fofVCgS0XbAu/Iry3GbcEg4vd\
ITHYUevLIDkgZehVRDc2/0htlzs+PMULKaLW2zKyfwGpQ/gVxWmXj8EdDNZRiIZZ40h+SPRCEqSCe\
Un22Ev+D0v4yiuvZlrOQBZwd+tbHNqyCpmiby67n0d4KkAVzfLcEdOrAh24OP/HmVb3giqLLkfR7i\
hwbFGhCfEYkkYeahNuCkW6Hs7feikCcalzuqUGp4EJ2z9O1SnnjScilYZ4TtRq5q6CFjH2226yDzR\
DSIvWnx2IKFwvk0mlWr/M3fBi/XQ7xGnJ121G3mBrw5nhavtBOOa8qCLJ9yCZK6okqZMj0lnb0gkE\
SVHyx0dGeWY0bIEP8eyN2HXx0HUrO1c1i8Qyyy/i3yDPvdDSMhBigsOPvqVGhLAooD2kPgmYiXcGb\
AgdUhzjNL4Bv0meHBCiU7ihCWr5AwHRsHXK7PBImiH+LVH9rX3BcqRda+XLlc86VpLpAkOzfGAx5L\
/NC4g0t6QVb3LBeZ/0FqZmKOTUv8wyCqIiqeiAT4RCE6mmIqFNlPv4qmBia3y3StQCNL/jZI8PjLS\
sQpJZDffwDtRZUKKe8GoWuDoKNgp4AwXWHpCTBLbIgI3XfsYfgXyiErR73TuXFvziKD8WpZSL3oMq\
adXyqFRmUC4Utv3+kPuqsHCT+wIp8q+Dv4PlPpfViXLAYeGmsQsxs3S8XQLkXl8qFdivWFeG2wETY\
uP7NmjVQ2F/z+69uujwDXiRcvHcszf84xKLvKUo970sFQa42a1rqmIhBkHhen0tUFuDVwQuxTx38L\
r3Gb4HbcR4rn9+5oVmc7EvTwKM5DoW95kZ/pG29CySegTksxNOkGbyvZRpT4tynAu2iEyr3X8pdXI\
YmpVLkx+Cwoq+F8s3lhZ/aNkfMYiobzvcR0XA9QfuWcyUYS7mrrVf9K4ViBC2/nB/b8QrrPotX4RG\
6vqYSBOWU+LVlg3sAhvYlotbl4NMWCPpCfbEiSQSLxb+l28HNLAlBZ6X+y4KhJdZ6lY5jTCkRNXZL\
neabwOp8rGZhZ5cg1CFozJcRkT1TBLnPN7bN1hLRVhkfysLqPIyw3kEdhQeUQhE0qiuaaWcWJUYRm\
JFGrOckaUnohPah/ryxCQyWt93GCbZeKghaEjar40SDdYU2pbBvm1LGIoK++cKCYaQkXw17va3vJy\
Pbuz4ye2AtKPoxH57dPfAUQTu/jIisBR4j3s0x73wJqHaj9osDEskYykS9zcfVNG8SUQ+7AlbzqRI\
M5yWNNFa3UKgVoc9NFV/JkbD6s5Yp3gq0B6URlC+q3VX8TTwGJO0rS3ccY/McHdaxcVMBHwePRQyC\
ChpXeRwPSMS61PF1RPTdlG7b/WPIninarPbVewg8JKCLTvx3C84WYyi7ZL4ipGrxyVbL5BiZ1dQrG\
GGXP37+mSKgrzIksjJvMWEkx2s4hnHpmAOCytlNFqTdxmrhfvzKwqnvH2H8MiL/e4hYh0esIFcLEd\
UarqovT1jGYOn5OqKCshu5w68fkLXgnM1h3qOGMgiaRTV3R48zH8MCY65Jm14SEUFXMV72FbVNxqj\
Ph1seHol1CEBQdDKUI+OdMwbLiw/X4oz2pxHRB8lnp7S1wjDmyjz3mqbbZYEI6nJp5YKpkhvG+ARP\
XIzYKliEoHObfqSFaW+UoATRH0Eft9J2DqQkkn14Sk1dTzRqfUxE57PfMvokYx341G3WtJ42HkZQl\
dnpo6dsajDCZrxflAocKETQK9rtBu8VmzFYKMPvyjK2UUqh2zv2MC91vcZgsQk3EYq3JyHosNut1V\
ssmrDWuoUNJnuE+hGU4YdalDdnMln4nkPQaD2KYbXECLIW9Pa3pQTXNCModbmPY7/hawzxXhHOLM6\
BY0Uoo8fSo8lMrDvasVVrlOxSsojoH0evVAXTN2KIL81LEJ3n6SKiNGVWMsaNzzEg2Qqlo0ubs4lo\
4YnU5FKqJgwtnl+0ENAB+W7qZB6sdlY6q7SxV3w7glps3KFle7gf+Q9ohU8d\"", "]"}]}], 
         ";"}]], "Input"]}, Closed]], 
  Cell[BoxData[RowBox[{RowBox[{RowBox[{"SklyaninSymmetricEmbedding", "[", 
          RowBox[{"n_Integer", "?", "Positive"}], "]"}], ":=", 
        RowBox[{"Table", "[", RowBox[{RowBox[{"If", "[", RowBox[{
                RowBox[{RowBox[{"Total", "[", RowBox[{"IntegerDigits", "[", 
                      RowBox[{"i", ",", "2", ",", "n"}], "]"}], "]"}], 
                  "\[Equal]", "r"}], ",", FractionBox["1", SqrtBox[
                  RowBox[{"Binomial", "[", RowBox[{"n", ",", "r"}], "]"}]]], 
                ",", "0"}], "]"}], ",", RowBox[{"{", RowBox[{"i", ",", "0", 
                ",", RowBox[{SuperscriptBox["2", "n"], "-", "1"}]}], "}"}], 
            ",", RowBox[{"{", RowBox[{"r", ",", "0", ",", "n"}], "}"}]}], 
          "]"}]}], ";"}]], "Input"], 
  Cell[BoxData[RowBox[{RowBox[{RowBox[{"SklyaninFusedRAll", "[", 
          RowBox[{"k_", ",", "eta_", ",", "u_", ",", 
            RowBox[{"ell_Integer", "?", "Positive"}], ",", 
            RowBox[{"DD_", "?", "MatrixQ"}], ",", "SS_List", ",", 
            RowBox[{"TT_", "?", "MatrixQ"}]}], "]"}], ":=", 
        RowBox[{"Module", "[", RowBox[
           {RowBox[{"{", RowBox[{RowBox[{"n", "=", RowBox[{"2", " ", 
                    "ell"}]}], ",", RowBox[{"d", "=", RowBox[{"Length", "[", 
                    "DD", "]"}]}], ",", "embedding", ",", "QQ", ",", "XX", 
                ",", "operator", ",", "offset"}], "}"}], ",", 
            RowBox[{RowBox[{"embedding", "=", RowBox[
                 {"SklyaninSymmetricEmbedding", "[", "n", "]"}]}], ";", 
              RowBox[{"QQ", "=", RowBox[{"KroneckerProduct", "[", 
                  RowBox[{"embedding", ",", RowBox[{"IdentityMatrix", "[", 
                      "d", "]"}]}], "]"}]}], ";", RowBox[{"XX", "=", "QQ"}], 
              ";", RowBox[{"Do", "[", RowBox[{RowBox[{RowBox[{"offset", "=", 
                      RowBox[{FractionBox["1", "2"], " ", RowBox[{"(", 
                          RowBox[{RowBox[{"2", " ", "j"}], "-", "n", "-", 
                          "1"}], ")"}], " ", "eta"}]}], ";", RowBox[
                     {"operator", "=", RowBox[{RowBox[{"KroneckerProduct", 
                          "[", RowBox[{RowBox[{"IdentityMatrix", "[", 
                          SuperscriptBox["2", "n"], "]"}], ",", "DD"}], 
                          "]"}], "+", RowBox[{UnderoverscriptBox["\[Sum]", 
                          RowBox[{"i", "=", "1"}], "3"], RowBox[{RowBox[
                          {RowBox[{"{", RowBox[{RowBox[{"SklyaninW1", "[", 
                          RowBox[{"k", ",", "eta", ",", RowBox[{"u", "+", 
                          "offset"}]}], "]"}], ",", RowBox[{"SklyaninW2", 
                          "[", RowBox[{"k", ",", "eta", ",", RowBox[{"u", 
                          "+", "offset"}]}], "]"}], ",", RowBox[
                          {"SklyaninW3", "[", RowBox[{"k", ",", "eta", ",", 
                          RowBox[{"u", "+", "offset"}]}], "]"}]}], "}"}], 
                          "\[LeftDoubleBracket]", "i", 
                          "\[RightDoubleBracket]"}], " ", RowBox[
                          {"KroneckerProduct", "[", RowBox[{RowBox[
                          {"KroneckerProduct", "@@", RowBox[{"Table", "[", 
                          RowBox[{RowBox[{"If", "[", RowBox[{RowBox[{"b", 
                          "\[Equal]", "j"}], ",", RowBox[{"PauliMatrix", "[", 
                          "i", "]"}], ",", RowBox[{"IdentityMatrix", "[", 
                          "2", "]"}]}], "]"}], ",", RowBox[{"{", RowBox[{"b", 
                          ",", "1", ",", "n"}], "}"}]}], "]"}]}], ",", RowBox[
                          {"SS", "\[LeftDoubleBracket]", "i", 
                          "\[RightDoubleBracket]"}]}], "]"}]}]}]}]}], ";", 
                    RowBox[{"XX", "=", RowBox[{"operator", ".", "XX"}]}]}], 
                  ",", RowBox[{"{", RowBox[{"j", ",", "1", ",", "n"}], 
                    "}"}]}], "]"}], ";", RowBox[{RowBox[{"KroneckerProduct", 
                  "[", RowBox[{"TT", ",", RowBox[{"IdentityMatrix", "[", "d", 
                      "]"}]}], "]"}], ".", TemplateBox[{"QQ"}, 
                 "ConjugateTranspose", SyntaxForm -> SuperscriptBox], ".", 
                "XX", ".", RowBox[{"KroneckerProduct", "[", RowBox[
                   {TemplateBox[{"TT"}, "Inverse", SyntaxForm -> 
                      SuperscriptBox], ",", RowBox[{"IdentityMatrix", "[", 
                      "d", "]"}]}], "]"}]}]}]}], "]"}]}], ";"}]], "Input"], 
  Cell[BoxData["Null"], "Input"], 
  Cell[BoxData[RowBox[{RowBox[{"gammaExampleModulus", "=", 
        FractionBox["3", "5"]}], ";"}]], "Input"], 
  Cell[BoxData[RowBox[{RowBox[{"gammaExampleStep", "=", 
        FractionBox["23", "100"]}], ";"}]], "Input"], 
  Cell[BoxData[RowBox[{RowBox[{RowBox[{"gammaExampleTraceFactor", "[", 
          RowBox[{"spin_Integer", ",", RowBox[{"offset_", "?", 
              "NumericQ"}]}], "]"}], ":=", RowBox[{"Module", "[", 
          RowBox[{RowBox[{"{", RowBox[{RowBox[{"precision", "=", "45"}], ",", 
                "compressed", ",", "identity", ",", "pauli"}], "}"}], ",", 
            RowBox[{RowBox[{"identity", "=", RowBox[{"IdentityMatrix", "[", 
                  "2", "]"}]}], ";", RowBox[{"pauli", "=", RowBox[
                 {"Table", "[", RowBox[{RowBox[{"PauliMatrix", "[", "axis", 
                      "]"}], ",", RowBox[{"{", RowBox[{"axis", ",", "3"}], 
                      "}"}]}], "]"}]}], ";", RowBox[{"compressed", "=", 
                RowBox[{"SklyaninFusedRAll", "[", RowBox[{RowBox[{"N", "[", 
                      RowBox[{"gammaExampleModulus", ",", "precision"}], 
                      "]"}], ",", RowBox[{"N", "[", RowBox[
                       {"gammaExampleStep", ",", "precision"}], "]"}], ",", 
                    RowBox[{"N", "[", RowBox[{"offset", ",", "precision"}], 
                      "]"}], ",", "spin", ",", "identity", ",", "pauli", ",", 
                    RowBox[{"IdentityMatrix", "[", RowBox[{RowBox[{"2", " ", 
                          "spin"}], "+", "1"}], "]"}]}], "]"}]}], ";", 
              FractionBox[RowBox[{"Tr", "[", "compressed", "]"}], RowBox[
                {"2", " ", RowBox[{"SetPrecision", "[", RowBox[
                    {RowBox[{"Tr", "[", RowBox[{RowBox[
                          {"gammaExampleAngularData", "[", "spin", "]"}], 
                         "[", "\"D\"", "]"}], "]"}], ",", "\[Infinity]"}], 
                   "]"}]}]]}]}], "]"}]}], ";"}]], "Input"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"Options", "[", "GammaExampleFusedScalar", "]"}], "=", 
        RowBox[{"Options", "[", "BaxterSingletNormalization", "]"}]}], 
      ";"}]], "Input"], 
  Cell[BoxData[RowBox[{RowBox[{RowBox[{"GammaExampleFusedScalar", "[", 
          RowBox[{RowBox[{"left", ":", RowBox[{"1", "|", "2", "|", "3"}]}], 
            ",", RowBox[{"right", ":", RowBox[{"1", "|", "2", "|", "3"}]}], 
            ",", RowBox[{"offset_", "?", "NumericQ"}], ",", 
            RowBox[{"options", ":", RowBox[{"OptionsPattern", "[", "]"}]}]}], 
          "]"}], ":=", RowBox[{"Module", "[", 
          RowBox[{RowBox[{"{", RowBox[{"leftShifts", ",", "rightShifts", ",", 
                "conversion", ",", "singlet"}], "}"}], ",", 
            RowBox[{RowBox[{"leftShifts", "=", RowBox[{RowBox[{"(", 
                    RowBox[{RowBox[{"Range", "[", RowBox[{"2", " ", "left"}], 
                        "]"}], "-", RowBox[{FractionBox["1", "2"], " ", 
                        RowBox[{"(", RowBox[{RowBox[{"2", " ", "left"}], "+", 
                          "1"}], ")"}]}]}], ")"}], " ", 
                  "gammaExampleStep"}]}], ";", RowBox[{"rightShifts", "=", 
                RowBox[{RowBox[{"(", RowBox[{RowBox[{"Range", "[", RowBox[
                         {"2", " ", "right"}], "]"}], "-", RowBox[
                       {FractionBox["1", "2"], " ", RowBox[{"(", RowBox[
                          {RowBox[{"2", " ", "right"}], "+", "1"}], 
                          ")"}]}]}], ")"}], " ", "gammaExampleStep"}]}], ";", 
              RowBox[{"conversion", "=", RowBox[{RowBox[{"(", RowBox[
                     {RowBox[{"gammaExampleTraceFactor", "[", RowBox[
                         {"right", ",", RowBox[{"offset", "+", "#1"}]}], 
                        "]"}], "&"}], ")"}], "/@", "leftShifts"}]}], ";", 
              RowBox[{"singlet", "=", RowBox[{RowBox[{"(", RowBox[
                     {RowBox[{"BaxterSingletNormalization", "[", RowBox[
                         {"#1", ",", "gammaExampleModulus", ",", 
                          "gammaExampleStep", ",", "options"}], "]"}], "&"}], 
                    ")"}], "/@", RowBox[{"Flatten", "[", RowBox[
                     {RowBox[{"Outer", "[", RowBox[{"Plus", ",", 
                          "leftShifts", ",", "rightShifts"}], "]"}], "+", 
                      "offset"}], "]"}]}]}], ";", RowBox[{"If", "[", 
                RowBox[{RowBox[{"MemberQ", "[", RowBox[{"singlet", ",", 
                      "$Failed"}], "]"}], ",", RowBox[{"Return", "[", 
                    "$Failed", "]"}]}], "]"}], ";", RowBox[{RowBox[
                 {"If", "[", RowBox[{RowBox[{"left", "\[Equal]", "right"}], 
                    ",", RowBox[{"-", "1"}], ",", "1"}], "]"}], " ", 
                RowBox[{"Times", "@@", "conversion"}], " ", RowBox[
                 {"Times", "@@", "singlet"}]}]}]}], "]"}]}], ";"}]], 
   "Input"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"Options", "[", "GammaExampleFusedMatrix", "]"}], "=", 
        RowBox[{"Options", "[", "GammaExampleFusedScalar", "]"}]}], ";"}]], 
   "Input"], 
  Cell[BoxData[RowBox[{RowBox[{RowBox[{"GammaExampleFusedMatrix", "[", 
          RowBox[{RowBox[{"left", ":", RowBox[{"1", "|", "2", "|", "3"}]}], 
            ",", RowBox[{"right", ":", RowBox[{"1", "|", "2", "|", "3"}]}], 
            ",", RowBox[{"offset_", "?", "NumericQ"}], ",", 
            RowBox[{"options", ":", RowBox[{"OptionsPattern", "[", "]"}]}]}], 
          "]"}], ":=", RowBox[{"Module", "[", 
          RowBox[{RowBox[{"{", RowBox[{RowBox[{"data", "=", RowBox[
                   {"gammaExampleAngularData", "[", "right", "]"}]}], ",", 
                "scalar"}], "}"}], ",", RowBox[{RowBox[{"scalar", "=", 
                RowBox[{"GammaExampleFusedScalar", "[", RowBox[{"left", ",", 
                    "right", ",", "offset", ",", "options"}], "]"}]}], ";", 
              RowBox[{"If", "[", RowBox[{RowBox[{"scalar", "===", 
                    "$Failed"}], ",", RowBox[{"Return", "[", "$Failed", 
                    "]"}]}], "]"}], ";", RowBox[{"scalar", " ", 
                RowBox[{"SklyaninFusedRAll", "[", RowBox[{RowBox[{"N", "[", 
                      "gammaExampleModulus", "]"}], ",", RowBox[{"N", "[", 
                      "gammaExampleStep", "]"}], ",", RowBox[{"N", "[", 
                      "offset", "]"}], ",", "left", ",", RowBox[{"data", "[", 
                      "\"D\"", "]"}], ",", RowBox[{"data", "[", "\"S\"", 
                      "]"}], ",", RowBox[{RowBox[{"gammaExampleAngularData", 
                        "[", "left", "]"}], "[", "\"T\"", "]"}]}], 
                  "]"}]}]}]}], "]"}]}], ";"}]], "Input"], 
  Cell["Example and fused inversion checks", "Subsection"], 
  Cell[BoxData[RowBox[{"Dimensions", "[", RowBox[{"GammaExampleFusedMatrix", 
        "[", RowBox[{"2", ",", "3", ",", FractionBox[
           RowBox[{"17", " ", "\[ImaginaryI]"}], "100"]}], "]"}], "]"}]], 
   "Input"], Cell["The tests check inversion for all nine ordered pairs at \
two offsets. They also compare the direct gamma product with the \
theta-reduced fused scalar for the sample p-d pair.", "Text"], 
  Cell[BoxData[RowBox[{RowBox[{"fusedOffsets", "=", 
        RowBox[{"{", RowBox[{FractionBox[RowBox[{"17", " ", 
               "\[ImaginaryI]"}], "100"], ",", RowBox[
             {FractionBox["27", "100"], "+", FractionBox[RowBox[{"2", " ", 
                 "\[ImaginaryI]"}], "25"]}]}], "}"}]}], ";"}]], "Input"], 
  Cell[BoxData[RowBox[{RowBox[{"fusedInversionResiduals", "=", 
        RowBox[{"Table", "[", RowBox[{RowBox[{"With", "[", 
              RowBox[{RowBox[{"{", RowBox[{RowBox[{"dim", "=", RowBox[
                       {RowBox[{"(", RowBox[{RowBox[{"2", " ", "left"}], "+", 
                          "1"}], ")"}], " ", RowBox[{"(", RowBox[{RowBox[
                          {"2", " ", "right"}], "+", "1"}], ")"}]}]}], ",", 
                    RowBox[{"u", "=", RowBox[{"GammaExampleFusedMatrix", "[", 
                        RowBox[{"left", ",", "right", ",", "offset", ",", 
                          RowBox[{"WorkingPrecision", "\[Rule]", "45"}]}], 
                        "]"}]}], ",", RowBox[{"inverse", "=", RowBox[
                       {"GammaExampleFusedMatrix", "[", RowBox[{"left", ",", 
                          "right", ",", RowBox[{"-", "offset"}], ",", 
                          RowBox[{"WorkingPrecision", "\[Rule]", "45"}]}], 
                        "]"}]}]}], "}"}], ",", FractionBox[TemplateBox[
                  {RowBox[{RowBox[{"u", ".", "inverse"}], "-", RowBox[
                      {"IdentityMatrix", "[", "dim", "]"}]}], TemplateBox[{}, 
                    "Frobenius", InterpretationFunction -> 
                     ("\"Frobenius\"" & )]}, "Norm2"], SqrtBox["dim"]]}], 
              "]"}], ",", RowBox[{"{", RowBox[{"left", ",", "1", ",", "3"}], 
              "}"}], ",", RowBox[{"{", RowBox[{"right", ",", "1", ",", "3"}], 
              "}"}], ",", RowBox[{"{", RowBox[{"offset", ",", 
                "fusedOffsets"}], "}"}]}], "]"}]}], ";"}]], "Input"], 
  Cell[BoxData[RowBox[{RowBox[{"fusedDirectDifference", "=", 
        RowBox[{"Abs", "[", RowBox[{RowBox[{"GammaExampleFusedScalar", "[", 
              RowBox[{"1", ",", "2", ",", RowBox[{"First", "[", 
                  "fusedOffsets", "]"}], ",", RowBox[{"WorkingPrecision", 
                  "\[Rule]", "45"}], ",", RowBox[{"Method", "\[Rule]", 
                  "\"GammaProduct\""}]}], "]"}], "-", 
            RowBox[{"GammaExampleFusedScalar", "[", RowBox[{"1", ",", "2", 
                ",", RowBox[{"First", "[", "fusedOffsets", "]"}], ",", 
                RowBox[{"WorkingPrecision", "\[Rule]", "45"}]}], "]"}]}], 
          "]"}]}], ";"}]], "Input"], 
  Cell[BoxData[RowBox[{"Association", "[", 
      RowBox[{RowBox[{"\"Ordered pairs\"", "\[Rule]", "9"}], ",", 
        RowBox[{"\"Number of inversion tests\"", "\[Rule]", 
          RowBox[{"Length", "[", RowBox[{"Flatten", "[", 
              "fusedInversionResiduals", "]"}], "]"}]}], ",", 
        RowBox[{"\"Maximum fused inversion residual\"", "\[Rule]", 
          RowBox[{"Max", "[", "fusedInversionResiduals", "]"}]}], ",", 
        RowBox[{"\"Direct gamma vs. theta scalar difference for p-d\"", 
          "\[Rule]", "fusedDirectDifference"}], ",", 
        RowBox[{"\"Passed\"", "\[Rule]", RowBox[
           {RowBox[{"NumericQ", "[", "fusedDirectDifference", "]"}], "&&", 
            RowBox[{"fusedDirectDifference", "<", FractionBox["1", 
               SuperscriptBox["10", "25"]]}], "&&", 
            RowBox[{"AllTrue", "[", RowBox[{RowBox[{"Flatten", "[", 
                  "fusedInversionResiduals", "]"}], ",", RowBox[
                 {RowBox[{RowBox[{"NumericQ", "[", "#1", "]"}], "&&", 
                    RowBox[{"#1", "<", FractionBox["1", SuperscriptBox["10", 
                        "9"]]}]}], "&"}]}], "]"}]}]}]}], "]"}]], "Input"]}, 
 WindowTitle -> "Ruijsenaars elliptic gamma supplement", 
 StyleDefinitions -> "Default.nb"]


==> Supplemental_Mathematica/Sklyanin_Formulas.wl <==
(* Formula companion, 8 November 2026. Mathematica parameter convention: m=k^2. *)

(* Conventions and parameters *)
ClearAll["Global`sp*"];
spK[k_] := EllipticK[k^2];
spKPrime[k_] := EllipticK[1-k^2];
spDelta[th_,ph_,k_] := 1-k^2 JacobiSN[ph,k^2]^2-(1-k^2) JacobiSN[th,1-k^2]^2;
spJ[k_,et_] := {JacobiCN[et,k^2] JacobiDN[et,k^2],JacobiCN[et,k^2],JacobiDN[et,k^2]};
spStandardGeneratorScales[k_,et_] := With[{j=spJ[k,et]},Sqrt[{(j[[1]]+j[[2]])(j[[1]]+j[[3]]),(j[[2]]+j[[3]])(j[[2]]+j[[1]]),(j[[3]]+j[[1]])(j[[3]]+j[[2]])}]];
spRegularParameters[k_,et_] := 0<k<1 && 0<3 et<spK[k];
spPositiveMetricParameters[l_,k_,et_] := 0<k<1 && 0<(2 l+1) et/2<spK[k];

(* Explicit representation weights (Eq. 5) *)
spU[l_,ph_,k_,et_] := Switch[l,
0,1,
1,1-k^2 JacobiSN[et,k^2]^2 JacobiSN[ph,k^2]^2,
2,(1-k^2 JacobiSN[2 et,k^2]^2 JacobiSN[ph,k^2]^2)/(1-k^2 JacobiSN[et,k^2]^2 JacobiSN[ph,k^2]^2),
3,((1-k^2 JacobiSN[3 et,k^2]^2 JacobiSN[ph,k^2]^2)(1-k^2 JacobiSN[et,k^2]^2 JacobiSN[ph,k^2]^2))/(1-k^2 JacobiSN[2 et,k^2]^2 JacobiSN[ph,k^2]^2)];
spV[l_,th_,k_,et_] := Switch[l,
0,1,
1,1-JacobiSN[et,k^2]^2 JacobiDN[th,1-k^2]^2,
2,(1-JacobiSN[2 et,k^2]^2 JacobiDN[th,1-k^2]^2)/(1-JacobiSN[et,k^2]^2 JacobiDN[th,1-k^2]^2),
3,((1-JacobiSN[3 et,k^2]^2 JacobiDN[th,1-k^2]^2)(1-JacobiSN[et,k^2]^2 JacobiDN[th,1-k^2]^2))/(1-JacobiSN[2 et,k^2]^2 JacobiDN[th,1-k^2]^2)];

(* Translations, D_phi, D_theta and the constraint (Eq. 6) *)
spCoshPhi[expr_,ph_Symbol,et_] := ((expr/.ph->ph+et)+(expr/.ph->ph-et))/2;
spSinhPhi[expr_,ph_Symbol,et_] := ((expr/.ph->ph+et)-(expr/.ph->ph-et))/2;
spCosTheta[expr_,th_Symbol,et_] := ((expr/.th->th+I et)+(expr/.th->th-I et))/2;
spSinTheta[expr_,th_Symbol,et_] := ((expr/.th->th+I et)-(expr/.th->th-I et))/(2 I);
spDPhiExpression[expr_,l_,th_Symbol,ph_Symbol,k_,et_] := spU[l,ph,k,et] spCoshPhi[expr,ph,et];
spDThetaExpression[expr_,l_,th_Symbol,ph_Symbol,k_,et_] := spV[l,th,k,et] spCosTheta[expr,th,et];
spConstraintExpression[expr_,l_,th_Symbol,ph_Symbol,k_,et_] := spDPhiExpression[expr,l,th,ph,k,et]-spDThetaExpression[expr,l,th,ph,k,et];

(* Common generators (Eq. 7) *)
spActions[f_,l_,th_,ph_,k_,et_] := Module[{forwardPhi,backwardPhi,forwardTheta,backwardTheta},
forwardPhi=f[th,ph+et]; backwardPhi=f[th,ph-et];
forwardTheta=f[th+I et,ph]; backwardTheta=f[th-I et,ph];
{
spU[l,ph,k,et](forwardPhi+backwardPhi)/2,
spV[l,th,k,et](forwardTheta+backwardTheta)/2,
-I/(JacobiSN[et,k^2] Sqrt[JacobiCN[et,k^2] JacobiDN[et,k^2]] spDelta[th,ph,k]) (
 spU[l,ph,k,et](1-k^2) JacobiSN[th,1-k^2] JacobiCN[th,1-k^2] JacobiSN[ph,k^2](forwardPhi-backwardPhi)/2+
 spV[l,th,k,et] JacobiDN[th,1-k^2] JacobiCN[ph,k^2] JacobiDN[ph,k^2](forwardTheta-backwardTheta)/(2 I)),
-I/(JacobiSN[et,k^2] Sqrt[JacobiCN[et,k^2]] spDelta[th,ph,k]) (
 spU[l,ph,k,et] JacobiSN[th,1-k^2] JacobiDN[th,1-k^2] JacobiCN[ph,k^2](forwardPhi-backwardPhi)/2-
 spV[l,th,k,et] JacobiCN[th,1-k^2] JacobiSN[ph,k^2] JacobiDN[ph,k^2](forwardTheta-backwardTheta)/(2 I)),
 I/(JacobiSN[et,k^2] Sqrt[JacobiDN[et,k^2]] spDelta[th,ph,k]) (
 spU[l,ph,k,et] JacobiCN[th,1-k^2] JacobiDN[th,1-k^2] JacobiDN[ph,k^2](forwardPhi-backwardPhi)/2+
 spV[l,th,k,et] k^2 JacobiSN[th,1-k^2] JacobiSN[ph,k^2] JacobiCN[ph,k^2](forwardTheta-backwardTheta)/(2 I))
}];
spCommutator[a_,b_] := a.b-b.a;
spAnticommutator[a_,b_] := a.b+b.a;
spAlgebraResiduals[d_,ls_,k_,et_] := With[{j=spJ[k,et]},Flatten[Table[
 With[{b=Mod[a,3]+1,c=Mod[a+1,3]+1},{
 spCommutator[d,ls[[a]]]-I(j[[b]]-j[[c]])spAnticommutator[ls[[b]],ls[[c]]],
 spAnticommutator[d,ls[[a]]]+I(j[[b]]+j[[c]])spCommutator[ls[[b]],ls[[c]]]}],{a,3}],1]];

(* Angular-momentum and Lame limits (Eqs. 8–10) *)
spLame[expr_,l_,ph_Symbol,k_] := -D[expr,{ph,2}]+l(l+1) k^2 JacobiSN[ph,k^2]^2 expr;
spAngularL1[expr_,th_Symbol,ph_Symbol,k_] := -I/spDelta[th,ph,k] ((1-k^2)JacobiSN[th,1-k^2]JacobiCN[th,1-k^2]JacobiSN[ph,k^2] D[expr,ph]+JacobiDN[th,1-k^2]JacobiCN[ph,k^2]JacobiDN[ph,k^2]D[expr,th]);
spAngularL2[expr_,th_Symbol,ph_Symbol,k_] := -I/spDelta[th,ph,k] (JacobiSN[th,1-k^2]JacobiDN[th,1-k^2]JacobiCN[ph,k^2]D[expr,ph]-JacobiCN[th,1-k^2]JacobiSN[ph,k^2]JacobiDN[ph,k^2]D[expr,th]);
spAngularL3[expr_,th_Symbol,ph_Symbol,k_] := I/spDelta[th,ph,k] (JacobiCN[th,1-k^2]JacobiDN[th,1-k^2]JacobiDN[ph,k^2]D[expr,ph]+k^2 JacobiSN[th,1-k^2]JacobiSN[ph,k^2]JacobiCN[ph,k^2]D[expr,th]);
spSphereLaplacian[expr_,th_Symbol,ph_Symbol,k_] := (D[expr,{th,2}]+D[expr,{ph,2}])/spDelta[th,ph,k];
spConstraintLeading[expr_,l_,th_Symbol,ph_Symbol,k_,et_] := et^2/2 (D[expr,{th,2}]+D[expr,{ph,2}]+l(l+1)spDelta[th,ph,k]expr);

(* Triplet, ellipsoid and distortion (Eqs. 11–20) *)
spCoordinates[th_,ph_,k_] := {JacobiDN[th,1-k^2]JacobiSN[ph,k^2],JacobiCN[th,1-k^2]JacobiCN[ph,k^2],JacobiSN[th,1-k^2]JacobiDN[ph,k^2]};
spEllipsoidCoordinates[th_,ph_,k_,et_] := {JacobiDN[th,1-k^2]JacobiSN[ph,k^2]/JacobiSN[et,k^2],JacobiDN[et,k^2]JacobiCN[th,1-k^2]JacobiCN[ph,k^2]/JacobiSN[et,k^2],JacobiCN[et,k^2]JacobiSN[th,1-k^2]JacobiDN[ph,k^2]/JacobiSN[et,k^2]};
spSquaredSemiaxes[k_,et_] := {1,JacobiDN[et,k^2]^2,JacobiCN[et,k^2]^2}/JacobiSN[et,k^2]^2;
spRoundingRadius[k_,et_] := JacobiCN[et,k^2]JacobiDN[et,k^2]/JacobiSN[et,k^2];
spSpinOneL={{{0,0,0},{0,0,-I},{0,I,0}},{{0,0,I},{0,0,0},{-I,0,0}},{{0,-I,0},{I,0,0},{0,0,0}}};
spTripletD[k_,et_] := DiagonalMatrix[spJ[k,et]];
spTripletBasis[th_,ph_,k_,et_] := spCoordinates[th,ph,k]/{1,Sqrt[JacobiDN[et,k^2]],Sqrt[JacobiCN[et,k^2]]};
spRawTripletL[k_,et_] := With[{c=DiagonalMatrix[{1,1/Sqrt[JacobiDN[et,k^2]],1/Sqrt[JacobiCN[et,k^2]]}]},(c.#.Inverse[c]&)/@spSpinOneL];
spQuadrupoleD[k_,et_] := Total[spJ[k,et]] IdentityMatrix[3]-Sum[spJ[k,et][[i]] spSpinOneL[[i]].spSpinOneL[[i]],{i,3}];
spEllipsoidEquation[xx_,yy_,zz_,k_,et_] := JacobiSN[et,k^2]^2 xx^2+JacobiSN[et,k^2]^2 yy^2/JacobiDN[et,k^2]^2+JacobiSN[et,k^2]^2 zz^2/JacobiCN[et,k^2]^2;

(* Triplet Hamiltonian and coherent reversals (Eqs. 21–25) *)
spTripletHamiltonian[g_,b_,k_,et_] := g spTripletD[k,et]-b spSpinOneL[[3]];
spCyclicBasis={{1/Sqrt[2],0,1/Sqrt[2]},{I/Sqrt[2],0,-I/Sqrt[2]},{0,1,0}};
spCyclicD[k_,et_] := ConjugateTranspose[spCyclicBasis].spTripletD[k,et].spCyclicBasis;
spDoubletHamiltonian[g_,b_,k_,et_] := g(JacobiCN[et,k^2]JacobiDN[et,k^2]+JacobiCN[et,k^2])/2 IdentityMatrix[2]+g(JacobiCN[et,k^2]JacobiDN[et,k^2]-JacobiCN[et,k^2])/2 PauliMatrix[1]-b PauliMatrix[3];
spTransitionProbability[t_,g_,b_,k_,et_,hbar_:1] := Piecewise[{{0,g^2(JacobiCN[et,k^2]JacobiDN[et,k^2]-JacobiCN[et,k^2])^2/4+b^2==0}},
(g^2(JacobiCN[et,k^2]JacobiDN[et,k^2]-JacobiCN[et,k^2])^2/4)/(g^2(JacobiCN[et,k^2]JacobiDN[et,k^2]-JacobiCN[et,k^2])^2/4+b^2) Sin[t Sqrt[g^2(JacobiCN[et,k^2]JacobiDN[et,k^2]-JacobiCN[et,k^2])^2/4+b^2]/hbar]^2];
spProjectionExpectation[t_,g_,b_,k_,et_,hbar_:1] := 1-2 spTransitionProbability[t,g,b,k,et,hbar];
spDoubletVarianceBound[varianceD_,varianceL3_,k_,et_] := varianceD/((JacobiCN[et,k^2]JacobiDN[et,k^2]-JacobiCN[et,k^2])/2)^2+varianceL3>=1;

(* Spin-two spectral block (Eqs. 28–29) *)
spM2[k_,et_] := {{1/(1-k^2 JacobiSN[et,k^2]^4),JacobiSN[et,k^2]^2/(1-k^2 JacobiSN[et,k^2]^4)},
{JacobiDN[et,k^2]^2(1-2 k^2 JacobiSN[et,k^2]^2+k^2 JacobiSN[et,k^2]^4)/(1-k^2 JacobiSN[et,k^2]^4)^2-1/(1-k^2 JacobiSN[et,k^2]^4),
JacobiCN[et,k^2]^2(1-2 k^2 JacobiSN[et,k^2]^2+k^2 JacobiSN[et,k^2]^4)/(1-k^2 JacobiSN[et,k^2]^4)^2-JacobiSN[et,k^2]^2/(1-k^2 JacobiSN[et,k^2]^4)}};
spBlockRoots[m_] := {(Tr[m]-Sqrt[(m[[1,1]]-m[[2,2]])^2+4 m[[1,2]]m[[2,1]]])/2,(Tr[m]+Sqrt[(m[[1,1]]-m[[2,2]])^2+4 m[[1,2]]m[[2,1]]])/2};
spBlockRatios[m_] := (spBlockRoots[m]-m[[1,1]])/m[[1,2]];
spSpinTwoSingletons[k_,et_] := {JacobiDN[et,k^2](1-2 JacobiSN[et,k^2]^2+k^2 JacobiSN[et,k^2]^4)/(1-k^2 JacobiSN[et,k^2]^4)^2,JacobiCN[et,k^2](1-2 k^2 JacobiSN[et,k^2]^2+k^2 JacobiSN[et,k^2]^4)/(1-k^2 JacobiSN[et,k^2]^4)^2,JacobiCN[et,k^2]JacobiDN[et,k^2]/(1-k^2 JacobiSN[et,k^2]^4)};

(* Spin-three spectral blocks (Appendix B) *)
spM3S[k_,et_] := {{JacobiCN[et,k^2] JacobiDN[et,k^2](1+k^2 JacobiSN[2 et,k^2]^2 JacobiSN[et,k^2]^2)/(1-k^2 JacobiSN[2 et,k^2]^2 JacobiSN[et,k^2]^2)^2,JacobiCN[et,k^2] JacobiDN[et,k^2] JacobiSN[et,k^2]^2(3-k^2 JacobiSN[2 et,k^2]^2 JacobiSN[et,k^2]^2)/(1-k^2 JacobiSN[2 et,k^2]^2 JacobiSN[et,k^2]^2)^2},{(JacobiCN[et,k^2] JacobiDN[et,k^2]^3 JacobiDN[3 et,k^2]^2/(JacobiDN[et,k^2]^2-k^2 JacobiSN[2 et,k^2]^2 JacobiCN[et,k^2]^2))-(JacobiCN[et,k^2] JacobiDN[et,k^2](1+k^2 JacobiSN[2 et,k^2]^2 JacobiSN[et,k^2]^2)/(1-k^2 JacobiSN[2 et,k^2]^2 JacobiSN[et,k^2]^2)^2),(JacobiCN[et,k^2]^3 JacobiDN[et,k^2] JacobiDN[3 et,k^2]^2/(JacobiDN[et,k^2]^2-k^2 JacobiSN[2 et,k^2]^2 JacobiCN[et,k^2]^2))-(JacobiCN[et,k^2] JacobiDN[et,k^2] JacobiSN[et,k^2]^2(3-k^2 JacobiSN[2 et,k^2]^2 JacobiSN[et,k^2]^2)/(1-k^2 JacobiSN[2 et,k^2]^2 JacobiSN[et,k^2]^2)^2)}};
spM3C[k_,et_] := {{JacobiCN[et,k^2]/(1-k^2 JacobiSN[2 et,k^2]^2 JacobiSN[et,k^2]^2),JacobiCN[et,k^2] JacobiSN[et,k^2]^2/(1-k^2 JacobiSN[2 et,k^2]^2 JacobiSN[et,k^2]^2)},{(JacobiCN[et,k^2] JacobiDN[3 et,k^2]^2 JacobiDN[et,k^2]^2(JacobiDN[et,k^2]^2-k^2 JacobiSN[2 et,k^2]^2(2 JacobiDN[et,k^2]^2-JacobiCN[et,k^2]^2))/(JacobiDN[et,k^2]^2-k^2 JacobiSN[2 et,k^2]^2 JacobiCN[et,k^2]^2)^2)-(JacobiCN[et,k^2]/(1-k^2 JacobiSN[2 et,k^2]^2 JacobiSN[et,k^2]^2)),(JacobiCN[et,k^2] JacobiDN[3 et,k^2]^2(3 JacobiDN[et,k^2]^2 JacobiCN[et,k^2]^2-2 JacobiDN[et,k^2]^4-k^2 JacobiSN[2 et,k^2]^2 JacobiCN[et,k^2]^4)/(JacobiDN[et,k^2]^2-k^2 JacobiSN[2 et,k^2]^2 JacobiCN[et,k^2]^2)^2)-(JacobiCN[et,k^2] JacobiSN[et,k^2]^2/(1-k^2 JacobiSN[2 et,k^2]^2 JacobiSN[et,k^2]^2))}};
spM3D[k_,et_] := {{JacobiDN[et,k^2]/(1-k^2 JacobiSN[2 et,k^2]^2 JacobiSN[et,k^2]^2),JacobiDN[et,k^2] JacobiSN[et,k^2]^2/(1-k^2 JacobiSN[2 et,k^2]^2 JacobiSN[et,k^2]^2)},{(JacobiDN[3 et,k^2]^2 JacobiDN[et,k^2]^3/(JacobiDN[et,k^2]^2-k^2 JacobiSN[2 et,k^2]^2 JacobiCN[et,k^2]^2))-(JacobiDN[et,k^2]/(1-k^2 JacobiSN[2 et,k^2]^2 JacobiSN[et,k^2]^2)),(JacobiDN[3 et,k^2]^2 JacobiDN[et,k^2] JacobiCN[et,k^2]^2/(JacobiDN[et,k^2]^2-k^2 JacobiSN[2 et,k^2]^2 JacobiCN[et,k^2]^2))-(JacobiDN[et,k^2] JacobiSN[et,k^2]^2/(1-k^2 JacobiSN[2 et,k^2]^2 JacobiSN[et,k^2]^2))}};
spSpinThreeSingleton[k_,et_] := (1-2(1+k^2)JacobiSN[et,k^2]^2+3 k^2 JacobiSN[et,k^2]^4+k^2 JacobiSN[2 et,k^2]^2 JacobiSN[et,k^2]^2(1-k^2 JacobiSN[et,k^2]^4))/(1-k^2 JacobiSN[2 et,k^2]^2 JacobiSN[et,k^2]^2)^2;
spSpectralData[l_,k_,et_] := Switch[l,0,{{1},{}},1,{spJ[k,et],{}},2,{Join[spBlockRoots[spM2[k,et]],spSpinTwoSingletons[k,et]],spBlockRatios[spM2[k,et]]},3,{Join[Flatten[spBlockRoots/@{spM3S[k,et],spM3C[k,et],spM3D[k,et]}],{spSpinThreeSingleton[k,et]}],Flatten[spBlockRatios/@{spM3S[k,et],spM3C[k,et],spM3D[k,et]}]}];

(* Separated l=0,1,2,3 bases (Eqs. 26–32) *)
spBasis[0,th_,ph_,k_,et_] := {1};
spBasis[1,th_,ph_,k_,et_] := spCoordinates[th,ph,k];
spBasis[2,th_,ph_,k_,et_] := With[{r=spSpectralData[2,k,et][[2]]},{(1+r[[1]] JacobiSN[ph,k^2]^2)(1+r[[1]] JacobiDN[th,1-k^2]^2/k^2),(1+r[[2]] JacobiSN[ph,k^2]^2)(1+r[[2]] JacobiDN[th,1-k^2]^2/k^2),JacobiSN[ph,k^2] JacobiCN[ph,k^2] JacobiCN[th,1-k^2] JacobiDN[th,1-k^2],JacobiSN[ph,k^2] JacobiDN[ph,k^2] JacobiSN[th,1-k^2] JacobiDN[th,1-k^2],JacobiCN[ph,k^2] JacobiDN[ph,k^2] JacobiSN[th,1-k^2] JacobiCN[th,1-k^2]}/((1-k^2 JacobiSN[1 et,k^2]^2 JacobiSN[ph,k^2]^2)(1-JacobiSN[1 et,k^2]^2 JacobiDN[th,1-k^2]^2))];
spBasis[3,th_,ph_,k_,et_] := With[{r=spSpectralData[3,k,et][[2]]},{JacobiSN[ph,k^2] JacobiDN[th,1-k^2] (1+r[[1]] JacobiSN[ph,k^2]^2)(1+r[[1]] JacobiDN[th,1-k^2]^2/k^2),JacobiSN[ph,k^2] JacobiDN[th,1-k^2] (1+r[[2]] JacobiSN[ph,k^2]^2)(1+r[[2]] JacobiDN[th,1-k^2]^2/k^2),JacobiCN[ph,k^2] JacobiCN[th,1-k^2] (1+r[[3]] JacobiSN[ph,k^2]^2)(1+r[[3]] JacobiDN[th,1-k^2]^2/k^2),JacobiCN[ph,k^2] JacobiCN[th,1-k^2] (1+r[[4]] JacobiSN[ph,k^2]^2)(1+r[[4]] JacobiDN[th,1-k^2]^2/k^2),JacobiDN[ph,k^2] JacobiSN[th,1-k^2] (1+r[[5]] JacobiSN[ph,k^2]^2)(1+r[[5]] JacobiDN[th,1-k^2]^2/k^2),JacobiDN[ph,k^2] JacobiSN[th,1-k^2] (1+r[[6]] JacobiSN[ph,k^2]^2)(1+r[[6]] JacobiDN[th,1-k^2]^2/k^2),JacobiSN[ph,k^2] JacobiCN[ph,k^2] JacobiDN[ph,k^2] JacobiSN[th,1-k^2] JacobiCN[th,1-k^2] JacobiDN[th,1-k^2]}/((1-k^2 JacobiSN[2 et,k^2]^2 JacobiSN[ph,k^2]^2)(1-JacobiSN[2 et,k^2]^2 JacobiDN[th,1-k^2]^2))];
spComplementaryArgument[th_,k_] := spK[k]+I th-I spKPrime[k];

(* Spherical Lame energies and limiting ratios *)
spLameEnergies2[k_] := {2(1+k^2)-2 Sqrt[1-k^2+k^4],2(1+k^2)+2 Sqrt[1-k^2+k^4],4+k^2,1+4 k^2,1+k^2};
spLameEnergies3[k_] := {5(1+k^2)-2 Sqrt[4-7 k^2+4 k^4],5(1+k^2)+2 Sqrt[4-7 k^2+4 k^4],5+2 k^2-2 Sqrt[4-k^2+k^4],5+2 k^2+2 Sqrt[4-k^2+k^4],2+5 k^2-2 Sqrt[1-k^2+4 k^4],2+5 k^2+2 Sqrt[1-k^2+4 k^4],4(1+k^2)};
spLameRatios2[k_] := {-1-k^2-Sqrt[1-k^2+k^4],-1-k^2+Sqrt[1-k^2+k^4]};
spLameRatios3[k_] := {-(2(1+k^2)+Sqrt[4-7 k^2+4 k^4])/3,-(2(1+k^2)-Sqrt[4-7 k^2+4 k^4])/3,-2-k^2-Sqrt[4-k^2+k^4],-2-k^2+Sqrt[4-k^2+k^4],-1-2 k^2-Sqrt[1-k^2+4 k^4],-1-2 k^2+Sqrt[1-k^2+4 k^4]};
spThetaEnergy[ell_,phiEnergy_] := ell(ell+1)-phiEnergy;

(* Sklyanin-based coefficient metrics and round geometry (Eqs. 33–40) *)
spMetricFromTransport[sourceGram_,sourceToTarget_] := ConjugateTranspose[Inverse[sourceToTarget]].sourceGram.Inverse[sourceToTarget];
spMetricAdjoint[m_,h_] := Inverse[h].ConjugateTranspose[m].h;
spMetricResidual[m_,h_] := ConjugateTranspose[m].h-h.m;
spTripletMetric[k_,et_] := (4 Pi/3)DiagonalMatrix[{1,JacobiDN[et,k^2],JacobiCN[et,k^2]}];
spNormalizedTriplet[th_,ph_,k_,et_] := Sqrt[3/(4 Pi)]spTripletBasis[th,ph,k,et];
spRoundMetricTensor[th_,ph_,k_] := spDelta[th,ph,k]IdentityMatrix[2];
spSphereMeasure[th_,ph_,k_] := spDelta[th,ph,k];
spRoundGram[l_,k_?NumericQ,et_?NumericQ,n_Integer:64] := Module[{ths,phs,vals,ww},
ths=Table[-spKPrime[k]+2 spKPrime[k](i+1/2)/n,{i,0,n-1}];
phs=Table[4 spK[k](i+1/2)/(2 n),{i,0,2 n-1}];
vals=Flatten[Table[spBasis[l,th,ph,k,et],{th,ths},{ph,phs}],1];
ww=Flatten[Table[spDelta[th,ph,k],{th,ths},{ph,phs}]](2 spKPrime[k]/n)(4 spK[k]/(2 n));
ConjugateTranspose[vals].(ww vals)];
spNormalizedBasis[vals_,h_] := vals/Sqrt[Diagonal[h]];
spNormalizedMatrices[mats_,h_] := (MatrixPower[h,1/2].#.MatrixPower[h,-1/2]&)/@mats;
spSphericalTransportFactors[h_,roundLimitGram_] := Sqrt[Diagonal[h]/Diagonal[roundLimitGram]];

(* Theta conventions, gauge and symmetrization (Appendix A) *)
spTheta[j_,z_,k_] := EllipticTheta[j,Pi z/(2 spK[k]),Exp[-Pi spKPrime[k]/spK[k]]];
spGauge[ell_Integer,z_,k_,et_] := If[ell==0,1,Product[1/spTheta[1,z+r et,k],{r,-ell+1,ell-1,2}]];
spThetaPair[n_,z_,k_,et_] := spTheta[1,z-n et,k]spTheta[1,z+n et,k]/spTheta[1,z,k]^2;
spThetaPairJacobi[n_,z_,k_,et_] := (spTheta[4,n et,k]/spTheta[4,0,k])^2(1-JacobiSN[n et,k^2]^2/JacobiSN[z,k^2]^2);
spGaugeConstant[ell_,k_,et_] := Switch[ell,0,1,1,(spTheta[4,et,k]/spTheta[4,0,k])^2,2,(spTheta[4,2 et,k]/spTheta[4,et,k])^2,3,(spTheta[4,3 et,k]spTheta[4,et,k]/(spTheta[4,2 et,k]spTheta[4,0,k]))^2];
spKZVariables[th_,ph_,k_,et_] := <|"w"->spK[k]+I th,"z"->ph+I spKPrime[k],"epsilon"->et/(4 spK[k])|>;
spSymmetrizationIdentity=HoldForm[scriptSsym==scriptS-(bMinus-bPlus) ** nabla/2==(bMinus+bPlus) ** (aZetaPlus ** tPlus-aZetaMinus ** tMinus)/2-(bMinus-bPlus) ** (aXPlus ** kPlus-aXMinus ** kMinus)/2];
spCovariantCoefficient[sign_,z_,ell_,k_,et_] := spTheta[1,z-sign ell et,k]/spTheta[1,z,k];

(* Complex-coordinate triplet and higher-spin theta identity (Appendix C) *)
spThetaCoordinates[th_,ph_,k_] := {spTheta[1,ph,k]spTheta[3,I th,k],spTheta[2,ph,k]spTheta[4,I th,k],-I spTheta[3,ph,k]spTheta[1,I th,k]}/(spTheta[4,ph,k]spTheta[2,I th,k]);
spThetaProductFactor[r_,n_,th_,ph_,k_,et_] := ((spTheta[4,ph,k]^2+r/k spTheta[1,ph,k]^2)(spTheta[2,I th,k]^2+r/k spTheta[3,I th,k]^2))/((spTheta[4,ph,k]^2-k JacobiSN[n et,k^2]^2 spTheta[1,ph,k]^2)(spTheta[2,I th,k]^2-k JacobiSN[n et,k^2]^2 spTheta[3,I th,k]^2));
spSourceBasis[l_Integer,w_,k_] := Join[Table[spTheta[3,2 w,k]^(l-j)spTheta[4,2 w,k]^j,{j,0,l}],Table[spTheta[2,2 w,k]spTheta[3,2 w,k]^(l-1-j)spTheta[4,2 w,k]^j,{j,0,l-1}]];
spSourceAction[aa_Integer,f_,w_,l_,k_,et_] := I^Boole[aa==2]spTheta[aa+1,et/2,k](spTheta[aa+1,2 w-l et,k] f[w+et/2]-spTheta[aa+1,-2 w-l et,k] f[w-et/2])/spTheta[1,2 w,k];
spSourceD[coeffs_,l_,w_,k_,et_] := spSourceBasis[l,w,k].coeffs;

(* Inverse intertwiner and spectral projectors (Appendix C) *)
spForwardCoefficientMap[r_,t_] := DiagonalMatrix[t].Inverse[r];
spInverseCoefficientMap[r_,t_] := r.DiagonalMatrix[1/t];
spInverseMetricAdjoint[c_,sourceGram_,targetMetric_] := Inverse[sourceGram].ConjugateTranspose[c].targetMetric;
spSpectralProjector[d_,eigenvalues_,i_] := Fold[Dot,IdentityMatrix[Length[eigenvalues]],Table[If[j==i,IdentityMatrix[Length[eigenvalues]],(d-eigenvalues[[j]] IdentityMatrix[Length[eigenvalues]])/(eigenvalues[[i]]-eigenvalues[[j]])],{j,Length[eigenvalues]}]];
spInverseFromTargetCoefficients[targetCoeffs_,r_,t_] := r.DiagonalMatrix[1/t].targetCoeffs;
spInverseKernel[w_,theta_,phi_,l_,k_,et_,inverseCoefficientMap_,roundGram_] := spSourceBasis[l,w,k].inverseCoefficientMap.Inverse[roundGram].Conjugate[spBasis[l,theta,phi,k,et]];

(* Original Sklyanin density and source Gram (Appendix D) *)
spSklyaninDensity[l_,w_,k_,et_] := spTheta[1,2 w,k]spTheta[1,2 Conjugate[w],k]/Product[spTheta[3,w+Conjugate[w]+(2 j-2 l-1)et/2,k]spTheta[3,w-Conjugate[w]+(2 j-2 l-1)et/2,k],{j,0,2 l+1}];
spSourceGram[l_,k_?NumericQ,et_?NumericQ,n_Integer:48] := Module[{xs,ys,values,weights},
xs=Table[2 spK[k](i+1/2)/n,{i,0,n-1}];ys=Table[2 spKPrime[k](i+1/2)/n,{i,0,n-1}];
values=Flatten[Table[spSourceBasis[l,x+I y,k],{x,xs},{y,ys}],1];
weights=Flatten[Table[spSklyaninDensity[l,x+I y,k,et],{x,xs},{y,ys}]]4 spK[k]spKPrime[k]/n^2;
ConjugateTranspose[values].(weights values)];
spMetricGauge[f_,th_,ph_,l_,k_] := f[(ph+I th)/2]/(spTheta[4,ph,k]spTheta[2,I th,k])^l;

(* Direct Jacobi metric weight and exact scalar (Appendix D) *)
spJacobiMetricWeight[l_,th_,ph_,k_,et_] := (JacobiSN[ph,k^2]^2 JacobiCN[th,1-k^2]^2+JacobiSN[th,1-k^2]^2)/Product[(JacobiDN[(2 j+1)et/2,k^2]^2-k^2 JacobiCN[(2 j+1)et/2,k^2]^2 JacobiSN[ph,k^2]^2)(JacobiDN[(2 j+1)et/2,k^2]^2-(1-k^2)JacobiSN[th,1-k^2]^2),{j,0,l}];
spMetricConstantExpression[l_Integer,k_,et_] := (k Sqrt[1-k^2])^(l+1)Pi/(2 EllipticK[k^2]) Exp[-4 Sum[Inactive[Integrate][((2 j+1)et/2-v)JacobiDN[v,k^2]^2,{v,0,(2 j+1)et/2}]-EllipticE[k^2](2 j+1)^2 et^2/(8 EllipticK[k^2]),{j,0,l}]];
spMetricConstant[l_Integer,k_?NumericQ,et_?NumericQ] := (k Sqrt[1-k^2])^(l+1)Pi/(2 EllipticK[k^2]) Exp[-4 Sum[NIntegrate[((2 j+1)et/2-v)JacobiDN[v,k^2]^2,{v,0,(2 j+1)et/2}]-EllipticE[k^2](2 j+1)^2 et^2/(8 EllipticK[k^2]),{j,0,l}]];
spJacobiInnerProduct[ft_,gt_,l_Integer,k_?NumericQ,et_?NumericQ] := spMetricConstant[l,k,et]/4 NIntegrate[Conjugate[ft[th,ph]]gt[th,ph]spJacobiMetricWeight[l,th,ph,k,et],{ph,0,4 spK[k]},{th,0,4 spKPrime[k]},Method->"GlobalAdaptive"];
spFullMetricFormula=HoldForm[innerProduct[F,G]==metricConstant/4 Inactive[Integrate][Conjugate[inverseIntertwiner[F][(phi+I theta)/2]]inverseIntertwiner[G][(phi+I theta)/2]jacobiWeight[theta,phi]/Abs[theta4[phi]theta2[I theta]]^(2 ell),{phi,0,4 capitalK},{theta,0,4 capitalKPrime}]];
spKernelCandidate[l_Integer,w_,v_,k_,et_] := Product[spTheta[3,w+v+(2 j-2 l+1)et/2,k]spTheta[3,w-v+(2 j-2 l+1)et/2,k],{j,0,2 l-1}];
spReproducingKernel[l_,w_,v_,k_,sourceGram_] := spSourceBasis[l,w,k].Inverse[sourceGram].spSourceBasis[l,v,k];

(* Numerical action matrices and independent invariant-metric check *)
spActionMatrices[l_Integer,k_?NumericQ,et_?NumericQ,n_Integer:36] := Module[{pts,vals,images},
BlockRandom[SeedRandom[20261108+l];pts=RandomReal[{.19,2.3},{n,2}]];
vals=(spBasis[l,#[[1]],#[[2]],k,et]&)/@pts;
images=(spActions[Function[{th,ph},spBasis[l,th,ph,k,et]],l,#[[1]],#[[2]],k,et]&)/@pts;
Table[LeastSquares[vals,images[[All,a,All]]],{a,5}]];
spInvariantMetric[matrices_,l_Integer] := Module[{n=2 l+1,rows={},row,uu,ww,vv,h,anchor},
Do[Do[row=ConstantArray[0.,n];row[[i]]+=m[[i,j]];row[[j]]-=Conjugate[m[[j,i]]];AppendTo[rows,Re[row]];AppendTo[rows,Im[row]],{i,n},{j,i,n}],{m,matrices}];
{uu,ww,vv}=SingularValueDecomposition[N[rows]];h=Re[vv[[All,-1]]];anchor=Switch[l,1,{1,4 Pi/3},2,{3,4 Pi/15},3,{7,4 Pi/105}];h=h anchor[[2]]/h[[anchor[[1]]]];
If[Min[h]<=0,Return[$Failed]];DiagonalMatrix[h]];
spCoefficientInnerProduct[a_,b_,h_] := Conjugate[a].h.b;
spHoldoutResidual[l_Integer,k_?NumericQ,et_?NumericQ,mats_] := Module[{pts,errors},
BlockRandom[SeedRandom[881+l];pts=RandomReal[{.21,2.1},{12,2}]];
errors=Table[With[{vec=spBasis[l,pt[[1]],pt[[2]],k,et],actual=spActions[Function[{th,ph},spBasis[l,th,ph,k,et]],l,pt[[1]],pt[[2]],k,et]},Table[Max[Abs[vec.mats[[a]]-actual[[a]]]],{a,5}]],{pt,pts}];Max[Flatten[errors]]];

(* Krichever–Zabrodin coefficient dictionary and generator conversion *)
spPeriodOneTheta[j_,z_,tau_] := EllipticTheta[j,Pi z,Exp[I Pi tau]];
spKZCovariantA[sign_,q_,ell_,eps_,tau_] := spPeriodOneTheta[1,2 q-sign 2 ell eps,tau]/spPeriodOneTheta[1,2 q,tau];
spKZCovariantB[alpha_,sign_,zeta_,xx_,tau_] := spPeriodOneTheta[alpha+1,2 zeta+sign 2 xx,tau]/spPeriodOneTheta[1,2 zeta+sign 2 xx,tau];
spCovariantToAngularScales[ell_,k_,et_] := {1/(2 spGaugeConstant[ell,k,et] Sqrt[k] JacobiSN[et,k^2] Sqrt[JacobiCN[et,k^2]JacobiDN[et,k^2]]),I/(2 spGaugeConstant[ell,k,et] Sqrt[k Sqrt[1-k^2]] JacobiSN[et,k^2] Sqrt[JacobiCN[et,k^2]]),-1/(2 spGaugeConstant[ell,k,et] Sqrt[Sqrt[1-k^2]] JacobiSN[et,k^2] Sqrt[JacobiDN[et,k^2]])};
spThetaRatioDictionary[z_,k_] := {JacobiCN[z,k^2]/(JacobiSN[z,k^2]Sqrt[Sqrt[1-k^2]]),JacobiDN[z,k^2]/(JacobiSN[z,k^2]Sqrt[k Sqrt[1-k^2]]),1/(JacobiSN[z,k^2]Sqrt[k])};

(* Representative data and notebook verification *)
spLoadTransportData[directory_String] := Get[FileNameJoin[{directory,"TransportData.wl"}]];
spRunChecks[] := Module[{k=.6,et=.23,xyz,actions,h,mats,result=<||>,res},
xyz=spCoordinates[.47,.63,k];
AssociateTo[result,"SphereIdentity"->Abs[xyz.xyz-1]];
AssociateTo[result,"ThetaJacobiCoordinates"->Max[Abs[spThetaCoordinates[.47,.63,k]-xyz]]];
AssociateTo[result,"TripletQuadrupoleIdentity"->Max[Abs[Flatten[spTripletD[k,et]-spQuadrupoleD[k,et]]]]];
AssociateTo[result,"SpinOneCasimir"->Max[Abs[Flatten[Total[(#.#&)/@spSpinOneL]-2 IdentityMatrix[3]]]]];
AssociateTo[result,"EllipsoidSurface"->Abs[spEllipsoidEquation[Sequence@@spEllipsoidCoordinates[.47,.63,k,et],k,et]-1]];
Do[mats=spActionMatrices[l,k,et];res=spHoldoutResidual[l,k,et,mats];
AssociateTo[result,"ActionHoldoutL"<>ToString[l]->res];
AssociateTo[result,"AlgebraL"<>ToString[l]->Max[Abs[Flatten[spAlgebraResiduals[mats[[1]],mats[[3;;5]],k,et]]]]];
If[l>0,h=spInvariantMetric[mats[[{1,3,4,5}]],l];AssociateTo[result,"MetricHermiticityL"<>ToString[l]->If[h===$Failed,Infinity,Max[Abs[Flatten[(spMetricResidual[#,h]&)/@mats[[{1,3,4,5}]]]]]]]],{l,0,3}];
result];


==> Supplemental_Mathematica/Sklyanin_Main_Formulas.nb <==
Notebook[{Cell["Elliptic Deformations of Angular Momentum (l=1,2,3) via the \
Sklyanin Algebra", "Title"], Cell["Explicit Two-Angle Formulas and Possible \
Applications\nFormula companion. Vladimir Mikhalev. Revised 8 November 2026."\
, "Subtitle"], Cell["Evaluate the input cells in order. Definitions are \
self-contained; TransportData.wl is optional representative numerical data. \
Mathematical formulas are separated from numerical checks. The notebook does \
not include the separate R-matrix research project.", "Text"], 
  Cell["Conventions and parameters", "Section"], 
  Cell["The manuscript uses modulus k; Mathematica JacobiSN/CN/DN and \
EllipticK/E take parameter m=k^2. The complementary parameter is 1-k^2. All \
matrices use columns as images of basis functions. Definitions use the sp \
prefix and do not clear unrelated user symbols. The original positive metric \
requires (2 l+1) eta/2<K(k); use 7 eta/2<K(k) for all three spins.", "Text"], 
  Cell[BoxData[RowBox[{RowBox[{"ClearAll", "[", "\"Global`sp*\"", "]"}], ";", 
      RowBox[{RowBox[{"spK", "[", "k_", "]"}], ":=", 
        RowBox[{"EllipticK", "[", SuperscriptBox["k", "2"], "]"}]}], ";", 
      RowBox[{RowBox[{"spKPrime", "[", "k_", "]"}], ":=", 
        RowBox[{"EllipticK", "[", RowBox[{"1", "-", SuperscriptBox["k", 
             "2"]}], "]"}]}], ";", 
      RowBox[{RowBox[{"spDelta", "[", RowBox[{"th_", ",", "ph_", ",", "k_"}], 
          "]"}], ":=", RowBox[{"1", "-", RowBox[{SuperscriptBox["k", "2"], 
            " ", SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[{"ph", ",", 
                 SuperscriptBox["k", "2"]}], "]"}], "2"]}], "-", 
          RowBox[{RowBox[{"(", RowBox[{"1", "-", SuperscriptBox["k", "2"]}], 
              ")"}], " ", SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[
                {"th", ",", RowBox[{"1", "-", SuperscriptBox["k", "2"]}]}], 
               "]"}], "2"]}]}]}], ";", 
      RowBox[{RowBox[{"spJ", "[", RowBox[{"k_", ",", "et_"}], "]"}], ":=", 
        RowBox[{"{", RowBox[{RowBox[{RowBox[{"JacobiCN", "[", RowBox[
                 {"et", ",", SuperscriptBox["k", "2"]}], "]"}], " ", 
              RowBox[{"JacobiDN", "[", RowBox[{"et", ",", SuperscriptBox["k", 
                   "2"]}], "]"}]}], ",", RowBox[{"JacobiCN", "[", 
              RowBox[{"et", ",", SuperscriptBox["k", "2"]}], "]"}], ",", 
            RowBox[{"JacobiDN", "[", RowBox[{"et", ",", SuperscriptBox["k", 
                 "2"]}], "]"}]}], "}"}]}], ";", 
      RowBox[{RowBox[{"spStandardGeneratorScales", "[", 
          RowBox[{"k_", ",", "et_"}], "]"}], ":=", 
        RowBox[{"With", "[", RowBox[{RowBox[{"{", RowBox[{"j", "=", 
                RowBox[{"spJ", "[", RowBox[{"k", ",", "et"}], "]"}]}], "}"}], 
            ",", SqrtBox[RowBox[{"{", RowBox[{RowBox[{RowBox[{"(", RowBox[
                      {RowBox[{"j", "\[LeftDoubleBracket]", "1", 
                         "\[RightDoubleBracket]"}], "+", RowBox[{"j", 
                         "\[LeftDoubleBracket]", "2", 
                         "\[RightDoubleBracket]"}]}], ")"}], " ", 
                   RowBox[{"(", RowBox[{RowBox[{"j", "\[LeftDoubleBracket]", 
                         "1", "\[RightDoubleBracket]"}], "+", RowBox[
                        {"j", "\[LeftDoubleBracket]", "3", 
                         "\[RightDoubleBracket]"}]}], ")"}]}], ",", 
                 RowBox[{RowBox[{"(", RowBox[{RowBox[{"j", 
                         "\[LeftDoubleBracket]", "2", 
                         "\[RightDoubleBracket]"}], "+", RowBox[{"j", 
                         "\[LeftDoubleBracket]", "3", 
                         "\[RightDoubleBracket]"}]}], ")"}], " ", 
                   RowBox[{"(", RowBox[{RowBox[{"j", "\[LeftDoubleBracket]", 
                         "2", "\[RightDoubleBracket]"}], "+", RowBox[
                        {"j", "\[LeftDoubleBracket]", "1", 
                         "\[RightDoubleBracket]"}]}], ")"}]}], ",", 
                 RowBox[{RowBox[{"(", RowBox[{RowBox[{"j", 
                         "\[LeftDoubleBracket]", "3", 
                         "\[RightDoubleBracket]"}], "+", RowBox[{"j", 
                         "\[LeftDoubleBracket]", "1", 
                         "\[RightDoubleBracket]"}]}], ")"}], " ", 
                   RowBox[{"(", RowBox[{RowBox[{"j", "\[LeftDoubleBracket]", 
                         "3", "\[RightDoubleBracket]"}], "+", RowBox[
                        {"j", "\[LeftDoubleBracket]", "2", 
                         "\[RightDoubleBracket]"}]}], ")"}]}]}], "}"}]]}], 
          "]"}]}], ";", RowBox[{RowBox[{"spRegularParameters", "[", 
          RowBox[{"k_", ",", "et_"}], "]"}], ":=", 
        RowBox[{RowBox[{"0", "<", "k", "<", "1"}], "&&", 
          RowBox[{"0", "<", RowBox[{"3", " ", "et"}], "<", 
            RowBox[{"spK", "[", "k", "]"}]}]}]}], ";", 
      RowBox[{RowBox[{"spPositiveMetricParameters", "[", 
          RowBox[{"l_", ",", "k_", ",", "et_"}], "]"}], ":=", 
        RowBox[{RowBox[{"0", "<", "k", "<", "1"}], "&&", 
          RowBox[{"0", "<", RowBox[{FractionBox["1", "2"], " ", 
              RowBox[{"(", RowBox[{RowBox[{"2", " ", "l"}], "+", "1"}], 
                ")"}], " ", "et"}], "<", RowBox[{"spK", "[", "k", 
              "]"}]}]}]}], ";"}]], "Input", InitializationCell -> True], 
  Cell["Explicit representation weights (Eq. 5)", "Section"], 
  Cell["No A_n or B_n aliases are used. The Mathematica functions below are \
the U_l(phi) and V_l(theta) of the manuscript.", "Text"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"spU", "[", RowBox[{"l_", ",", "ph_", ",", "k_", ",", 
            "et_"}], "]"}], ":=", RowBox[{"Switch", "[", 
          RowBox[{"l", ",", "0", ",", "1", ",", "1", ",", 
            RowBox[{"1", "-", RowBox[{SuperscriptBox["k", "2"], " ", 
                SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[{"et", ",", 
                     SuperscriptBox["k", "2"]}], "]"}], "2"], " ", 
                SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[{"ph", ",", 
                     SuperscriptBox["k", "2"]}], "]"}], "2"]}]}], ",", "2", 
            ",", FractionBox[RowBox[{"1", "-", RowBox[{SuperscriptBox["k", 
                  "2"], " ", SuperscriptBox[RowBox[{"JacobiSN", "[", 
                    RowBox[{RowBox[{"2", " ", "et"}], ",", SuperscriptBox[
                       "k", "2"]}], "]"}], "2"], " ", SuperscriptBox[
                  RowBox[{"JacobiSN", "[", RowBox[{"ph", ",", SuperscriptBox[
                       "k", "2"]}], "]"}], "2"]}]}], RowBox[{"1", "-", RowBox[
                {SuperscriptBox["k", "2"], " ", SuperscriptBox[RowBox[
                   {"JacobiSN", "[", RowBox[{"et", ",", SuperscriptBox["k", 
                       "2"]}], "]"}], "2"], " ", SuperscriptBox[RowBox[
                   {"JacobiSN", "[", RowBox[{"ph", ",", SuperscriptBox["k", 
                       "2"]}], "]"}], "2"]}]}]], ",", "3", ",", 
            FractionBox[RowBox[{RowBox[{"(", RowBox[{"1", "-", RowBox[
                    {SuperscriptBox["k", "2"], " ", SuperscriptBox[RowBox[
                       {"JacobiSN", "[", RowBox[{RowBox[{"3", " ", "et"}], 
                          ",", SuperscriptBox["k", "2"]}], "]"}], "2"], " ", 
                     SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[{"ph", 
                          ",", SuperscriptBox["k", "2"]}], "]"}], "2"]}]}], 
                 ")"}], " ", RowBox[{"(", RowBox[{"1", "-", RowBox[
                    {SuperscriptBox["k", "2"], " ", SuperscriptBox[RowBox[
                       {"JacobiSN", "[", RowBox[{"et", ",", SuperscriptBox[
                          "k", "2"]}], "]"}], "2"], " ", SuperscriptBox[
                      RowBox[{"JacobiSN", "[", RowBox[{"ph", ",", 
                          SuperscriptBox["k", "2"]}], "]"}], "2"]}]}], 
                 ")"}]}], RowBox[{"1", "-", RowBox[{SuperscriptBox["k", "2"], 
                 " ", SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[
                     {RowBox[{"2", " ", "et"}], ",", SuperscriptBox["k", 
                       "2"]}], "]"}], "2"], " ", SuperscriptBox[RowBox[
                   {"JacobiSN", "[", RowBox[{"ph", ",", SuperscriptBox["k", 
                       "2"]}], "]"}], "2"]}]}]]}], "]"}]}], ";", 
      RowBox[{RowBox[{"spV", "[", RowBox[{"l_", ",", "th_", ",", "k_", ",", 
            "et_"}], "]"}], ":=", RowBox[{"Switch", "[", 
          RowBox[{"l", ",", "0", ",", "1", ",", "1", ",", 
            RowBox[{"1", "-", RowBox[{SuperscriptBox[RowBox[{"JacobiSN", "[", 
                   RowBox[{"et", ",", SuperscriptBox["k", "2"]}], "]"}], 
                 "2"], " ", SuperscriptBox[RowBox[{"JacobiDN", "[", 
                   RowBox[{"th", ",", RowBox[{"1", "-", SuperscriptBox["k", 
                        "2"]}]}], "]"}], "2"]}]}], ",", "2", ",", 
            FractionBox[RowBox[{"1", "-", RowBox[{SuperscriptBox[
                  RowBox[{"JacobiSN", "[", RowBox[{RowBox[{"2", " ", "et"}], 
                      ",", SuperscriptBox["k", "2"]}], "]"}], "2"], " ", 
                 SuperscriptBox[RowBox[{"JacobiDN", "[", RowBox[{"th", ",", 
                      RowBox[{"1", "-", SuperscriptBox["k", "2"]}]}], "]"}], 
                  "2"]}]}], RowBox[{"1", "-", RowBox[{SuperscriptBox[
                  RowBox[{"JacobiSN", "[", RowBox[{"et", ",", SuperscriptBox[
                       "k", "2"]}], "]"}], "2"], " ", SuperscriptBox[
                  RowBox[{"JacobiDN", "[", RowBox[{"th", ",", RowBox[
                       {"1", "-", SuperscriptBox["k", "2"]}]}], "]"}], 
                  "2"]}]}]], ",", "3", ",", FractionBox[
             RowBox[{RowBox[{"(", RowBox[{"1", "-", RowBox[{SuperscriptBox[
                      RowBox[{"JacobiSN", "[", RowBox[{RowBox[{"3", " ", 
                          "et"}], ",", SuperscriptBox["k", "2"]}], "]"}], 
                      "2"], " ", SuperscriptBox[RowBox[{"JacobiDN", "[", 
                        RowBox[{"th", ",", RowBox[{"1", "-", SuperscriptBox[
                          "k", "2"]}]}], "]"}], "2"]}]}], ")"}], " ", RowBox[
                {"(", RowBox[{"1", "-", RowBox[{SuperscriptBox[RowBox[
                       {"JacobiSN", "[", RowBox[{"et", ",", SuperscriptBox[
                          "k", "2"]}], "]"}], "2"], " ", SuperscriptBox[
                      RowBox[{"JacobiDN", "[", RowBox[{"th", ",", RowBox[
                          {"1", "-", SuperscriptBox["k", "2"]}]}], "]"}], 
                      "2"]}]}], ")"}]}], RowBox[{"1", "-", RowBox[
                {SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[
                     {RowBox[{"2", " ", "et"}], ",", SuperscriptBox["k", 
                       "2"]}], "]"}], "2"], " ", SuperscriptBox[RowBox[
                   {"JacobiDN", "[", RowBox[{"th", ",", RowBox[{"1", "-", 
                        SuperscriptBox["k", "2"]}]}], "]"}], "2"]}]}]]}], 
          "]"}]}], ";"}]], "Input", InitializationCell -> True], 
  Cell["Translations, D_phi, D_theta and the constraint (Eq. 6)", "Section"], 
  Cell["The shift definitions act on expressions in the symbols supplied as \
th and ph. Do not supply numerical angles to these symbolic replacement \
functions. The functional actions in the following section are suitable for \
numerical angles.", "Text"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"spCoshPhi", "[", RowBox[{"expr_", ",", "ph_Symbol", 
            ",", "et_"}], "]"}], ":=", RowBox[{FractionBox["1", "2"], " ", 
          RowBox[{"(", RowBox[{RowBox[{"(", RowBox[{"expr", "/.", 
                  "\[VeryThinSpace]", RowBox[{"ph", "\[Rule]", RowBox[
                     {"ph", "+", "et"}]}]}], ")"}], "+", RowBox[{"(", 
                RowBox[{"expr", "/.", "\[VeryThinSpace]", RowBox[{"ph", 
                    "\[Rule]", RowBox[{"ph", "-", "et"}]}]}], ")"}]}], 
            ")"}]}]}], ";", RowBox[{RowBox[{"spSinhPhi", "[", 
          RowBox[{"expr_", ",", "ph_Symbol", ",", "et_"}], "]"}], ":=", 
        RowBox[{FractionBox["1", "2"], " ", RowBox[
           {"(", RowBox[{RowBox[{"(", RowBox[{"expr", "/.", 
                  "\[VeryThinSpace]", RowBox[{"ph", "\[Rule]", RowBox[
                     {"ph", "+", "et"}]}]}], ")"}], "-", RowBox[{"(", 
                RowBox[{"expr", "/.", "\[VeryThinSpace]", RowBox[{"ph", 
                    "\[Rule]", RowBox[{"ph", "-", "et"}]}]}], ")"}]}], 
            ")"}]}]}], ";", RowBox[{RowBox[{"spCosTheta", "[", 
          RowBox[{"expr_", ",", "th_Symbol", ",", "et_"}], "]"}], ":=", 
        RowBox[{FractionBox["1", "2"], " ", RowBox[
           {"(", RowBox[{RowBox[{"(", RowBox[{"expr", "/.", 
                  "\[VeryThinSpace]", RowBox[{"th", "\[Rule]", RowBox[
                     {"th", "+", RowBox[{"\[ImaginaryI]", " ", "et"}]}]}]}], 
                ")"}], "+", RowBox[{"(", RowBox[{"expr", "/.", 
                  "\[VeryThinSpace]", RowBox[{"th", "\[Rule]", RowBox[
                     {"th", "-", RowBox[{"\[ImaginaryI]", " ", "et"}]}]}]}], 
                ")"}]}], ")"}]}]}], ";", 
      RowBox[{RowBox[{"spSinTheta", "[", RowBox[{"expr_", ",", "th_Symbol", 
            ",", "et_"}], "]"}], ":=", FractionBox[
         RowBox[{RowBox[{"(", RowBox[{"expr", "/.", "\[VeryThinSpace]", 
               RowBox[{"th", "\[Rule]", RowBox[{"th", "+", RowBox[
                    {"\[ImaginaryI]", " ", "et"}]}]}]}], ")"}], "-", 
           RowBox[{"(", RowBox[{"expr", "/.", "\[VeryThinSpace]", RowBox[
                {"th", "\[Rule]", RowBox[{"th", "-", RowBox[{"\[ImaginaryI]", 
                     " ", "et"}]}]}]}], ")"}]}], 
         RowBox[{"2", " ", "\[ImaginaryI]"}]]}], ";", 
      RowBox[{RowBox[{"spDPhiExpression", "[", RowBox[{"expr_", ",", "l_", 
            ",", "th_Symbol", ",", "ph_Symbol", ",", "k_", ",", "et_"}], 
          "]"}], ":=", RowBox[{RowBox[{"spU", "[", RowBox[{"l", ",", "ph", 
              ",", "k", ",", "et"}], "]"}], " ", RowBox[{"spCoshPhi", "[", 
            RowBox[{"expr", ",", "ph", ",", "et"}], "]"}]}]}], ";", 
      RowBox[{RowBox[{"spDThetaExpression", "[", RowBox[{"expr_", ",", "l_", 
            ",", "th_Symbol", ",", "ph_Symbol", ",", "k_", ",", "et_"}], 
          "]"}], ":=", RowBox[{RowBox[{"spV", "[", RowBox[{"l", ",", "th", 
              ",", "k", ",", "et"}], "]"}], " ", RowBox[{"spCosTheta", "[", 
            RowBox[{"expr", ",", "th", ",", "et"}], "]"}]}]}], ";", 
      RowBox[{RowBox[{"spConstraintExpression", "[", 
          RowBox[{"expr_", ",", "l_", ",", "th_Symbol", ",", "ph_Symbol", 
            ",", "k_", ",", "et_"}], "]"}], ":=", 
        RowBox[{RowBox[{"spDPhiExpression", "[", RowBox[{"expr", ",", "l", 
              ",", "th", ",", "ph", ",", "k", ",", "et"}], "]"}], "-", 
          RowBox[{"spDThetaExpression", "[", RowBox[{"expr", ",", "l", ",", 
              "th", ",", "ph", ",", "k", ",", "et"}], "]"}]}]}], ";"}]], 
   "Input", InitializationCell -> True], Cell["Common generators (Eq. 7)", 
   "Section"], Cell["spActions[f,l,theta,phi,k,eta] accepts a function \
f[theta,phi], scalar or vector valued, and returns {Dphi f,Dtheta f,L1 f,L2 \
f,L3 f}. Coefficients multiply the finite translations from the left. The sin \
operator uses imaginary theta shifts. Numerical functions and pure functions \
are both supported.", "Text"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"spActions", "[", RowBox[{"f_", ",", "l_", ",", "th_", 
            ",", "ph_", ",", "k_", ",", "et_"}], "]"}], ":=", 
        RowBox[{"Module", "[", RowBox[{RowBox[{"{", RowBox[{"forwardPhi", 
                ",", "backwardPhi", ",", "forwardTheta", ",", 
                "backwardTheta"}], "}"}], ",", RowBox[
             {RowBox[{"forwardPhi", "=", RowBox[{"f", "[", RowBox[{"th", ",", 
                    RowBox[{"ph", "+", "et"}]}], "]"}]}], ";", 
              RowBox[{"backwardPhi", "=", RowBox[{"f", "[", RowBox[
                   {"th", ",", RowBox[{"ph", "-", "et"}]}], "]"}]}], ";", 
              RowBox[{"forwardTheta", "=", RowBox[{"f", "[", RowBox[
                   {RowBox[{"th", "+", RowBox[{"\[ImaginaryI]", " ", 
                        "et"}]}], ",", "ph"}], "]"}]}], ";", 
              RowBox[{"backwardTheta", "=", RowBox[{"f", "[", RowBox[
                   {RowBox[{"th", "-", RowBox[{"\[ImaginaryI]", " ", 
                        "et"}]}], ",", "ph"}], "]"}]}], ";", RowBox[{"{", 
                RowBox[{RowBox[{FractionBox["1", "2"], " ", RowBox[{"spU", 
                      "[", RowBox[{"l", ",", "ph", ",", "k", ",", "et"}], 
                      "]"}], " ", RowBox[{"(", RowBox[{"forwardPhi", "+", 
                        "backwardPhi"}], ")"}]}], ",", RowBox[{FractionBox[
                     "1", "2"], " ", RowBox[{"spV", "[", RowBox[{"l", ",", 
                        "th", ",", "k", ",", "et"}], "]"}], " ", RowBox[
                     {"(", RowBox[{"forwardTheta", "+", "backwardTheta"}], 
                      ")"}]}], ",", RowBox[{"-", FractionBox[RowBox[
                      {"\[ImaginaryI]", " ", RowBox[{"(", RowBox[{RowBox[
                          {FractionBox["1", "2"], " ", RowBox[{"spU", "[", 
                          RowBox[{"l", ",", "ph", ",", "k", ",", "et"}], 
                          "]"}], " ", RowBox[{"(", RowBox[{"1", "-", 
                          SuperscriptBox["k", "2"]}], ")"}], " ", RowBox[
                          {"JacobiSN", "[", RowBox[{"th", ",", RowBox[{"1", 
                          "-", SuperscriptBox["k", "2"]}]}], "]"}], " ", 
                          RowBox[{"JacobiCN", "[", RowBox[{"th", ",", RowBox[
                          {"1", "-", SuperscriptBox["k", "2"]}]}], "]"}], 
                          " ", RowBox[{"JacobiSN", "[", RowBox[{"ph", ",", 
                          SuperscriptBox["k", "2"]}], "]"}], " ", RowBox[
                          {"(", RowBox[{"forwardPhi", "-", "backwardPhi"}], 
                          ")"}]}], "+", FractionBox[RowBox[{RowBox[{"spV", 
                          "[", RowBox[{"l", ",", "th", ",", "k", ",", "et"}], 
                          "]"}], " ", RowBox[{"JacobiDN", "[", RowBox[{"th", 
                          ",", RowBox[{"1", "-", SuperscriptBox["k", 
                          "2"]}]}], "]"}], " ", RowBox[{"JacobiCN", "[", 
                          RowBox[{"ph", ",", SuperscriptBox["k", "2"]}], 
                          "]"}], " ", RowBox[{"JacobiDN", "[", RowBox[{"ph", 
                          ",", SuperscriptBox["k", "2"]}], "]"}], " ", 
                          RowBox[{"(", RowBox[{"forwardTheta", "-", 
                          "backwardTheta"}], ")"}]}], RowBox[{"2", " ", 
                          "\[ImaginaryI]"}]]}], ")"}]}], RowBox[
                      {RowBox[{"JacobiSN", "[", RowBox[{"et", ",", 
                          SuperscriptBox["k", "2"]}], "]"}], " ", SqrtBox[
                        RowBox[{RowBox[{"JacobiCN", "[", RowBox[{"et", ",", 
                          SuperscriptBox["k", "2"]}], "]"}], " ", RowBox[
                          {"JacobiDN", "[", RowBox[{"et", ",", SuperscriptBox[
                          "k", "2"]}], "]"}]}]], " ", RowBox[{"spDelta", "[", 
                         RowBox[{"th", ",", "ph", ",", "k"}], "]"}]}]]}], 
                  ",", RowBox[{"-", FractionBox[RowBox[{"\[ImaginaryI]", " ", 
                       RowBox[{"(", RowBox[{RowBox[{FractionBox["1", "2"], 
                          " ", RowBox[{"spU", "[", RowBox[{"l", ",", "ph", 
                          ",", "k", ",", "et"}], "]"}], " ", RowBox[
                          {"JacobiSN", "[", RowBox[{"th", ",", RowBox[{"1", 
                          "-", SuperscriptBox["k", "2"]}]}], "]"}], " ", 
                          RowBox[{"JacobiDN", "[", RowBox[{"th", ",", RowBox[
                          {"1", "-", SuperscriptBox["k", "2"]}]}], "]"}], 
                          " ", RowBox[{"JacobiCN", "[", RowBox[{"ph", ",", 
                          SuperscriptBox["k", "2"]}], "]"}], " ", RowBox[
                          {"(", RowBox[{"forwardPhi", "-", "backwardPhi"}], 
                          ")"}]}], "-", FractionBox[RowBox[{RowBox[{"spV", 
                          "[", RowBox[{"l", ",", "th", ",", "k", ",", "et"}], 
                          "]"}], " ", RowBox[{"JacobiCN", "[", RowBox[{"th", 
                          ",", RowBox[{"1", "-", SuperscriptBox["k", 
                          "2"]}]}], "]"}], " ", RowBox[{"JacobiSN", "[", 
                          RowBox[{"ph", ",", SuperscriptBox["k", "2"]}], 
                          "]"}], " ", RowBox[{"JacobiDN", "[", RowBox[{"ph", 
                          ",", SuperscriptBox["k", "2"]}], "]"}], " ", 
                          RowBox[{"(", RowBox[{"forwardTheta", "-", 
                          "backwardTheta"}], ")"}]}], RowBox[{"2", " ", 
                          "\[ImaginaryI]"}]]}], ")"}]}], RowBox[
                      {RowBox[{"JacobiSN", "[", RowBox[{"et", ",", 
                          SuperscriptBox["k", "2"]}], "]"}], " ", SqrtBox[
                        RowBox[{"JacobiCN", "[", RowBox[{"et", ",", 
                          SuperscriptBox["k", "2"]}], "]"}]], " ", RowBox[
                        {"spDelta", "[", RowBox[{"th", ",", "ph", ",", "k"}], 
                         "]"}]}]]}], ",", FractionBox[RowBox[
                    {"\[ImaginaryI]", " ", RowBox[{"(", RowBox[{RowBox[
                          {FractionBox["1", "2"], " ", RowBox[{"spU", "[", 
                          RowBox[{"l", ",", "ph", ",", "k", ",", "et"}], 
                          "]"}], " ", RowBox[{"JacobiCN", "[", RowBox[{"th", 
                          ",", RowBox[{"1", "-", SuperscriptBox["k", 
                          "2"]}]}], "]"}], " ", RowBox[{"JacobiDN", "[", 
                          RowBox[{"th", ",", RowBox[{"1", "-", SuperscriptBox[
                          "k", "2"]}]}], "]"}], " ", RowBox[{"JacobiDN", "[", 
                          RowBox[{"ph", ",", SuperscriptBox["k", "2"]}], 
                          "]"}], " ", RowBox[{"(", RowBox[{"forwardPhi", "-", 
                          "backwardPhi"}], ")"}]}], "+", FractionBox[RowBox[
                          {RowBox[{"spV", "[", RowBox[{"l", ",", "th", ",", 
                          "k", ",", "et"}], "]"}], " ", SuperscriptBox["k", 
                          "2"], " ", RowBox[{"JacobiSN", "[", RowBox[{"th", 
                          ",", RowBox[{"1", "-", SuperscriptBox["k", 
                          "2"]}]}], "]"}], " ", RowBox[{"JacobiSN", "[", 
                          RowBox[{"ph", ",", SuperscriptBox["k", "2"]}], 
                          "]"}], " ", RowBox[{"JacobiCN", "[", RowBox[{"ph", 
                          ",", SuperscriptBox["k", "2"]}], "]"}], " ", 
                          RowBox[{"(", RowBox[{"forwardTheta", "-", 
                          "backwardTheta"}], ")"}]}], RowBox[{"2", " ", 
                          "\[ImaginaryI]"}]]}], ")"}]}], RowBox[
                    {RowBox[{"JacobiSN", "[", RowBox[{"et", ",", 
                         SuperscriptBox["k", "2"]}], "]"}], " ", SqrtBox[
                      RowBox[{"JacobiDN", "[", RowBox[{"et", ",", 
                          SuperscriptBox["k", "2"]}], "]"}]], " ", RowBox[
                      {"spDelta", "[", RowBox[{"th", ",", "ph", ",", "k"}], 
                       "]"}]}]]}], "}"}]}]}], "]"}]}], ";", 
      RowBox[{RowBox[{"spCommutator", "[", RowBox[{"a_", ",", "b_"}], "]"}], 
        ":=", RowBox[{RowBox[{"a", ".", "b"}], "-", 
          RowBox[{"b", ".", "a"}]}]}], ";", 
      RowBox[{RowBox[{"spAnticommutator", "[", RowBox[{"a_", ",", "b_"}], 
          "]"}], ":=", RowBox[{RowBox[{"a", ".", "b"}], "+", 
          RowBox[{"b", ".", "a"}]}]}], ";", 
      RowBox[{RowBox[{"spAlgebraResiduals", "[", RowBox[{"d_", ",", "ls_", 
            ",", "k_", ",", "et_"}], "]"}], ":=", 
        RowBox[{"With", "[", RowBox[{RowBox[{"{", RowBox[{"j", "=", 
                RowBox[{"spJ", "[", RowBox[{"k", ",", "et"}], "]"}]}], "}"}], 
            ",", RowBox[{"Flatten", "[", RowBox[{RowBox[{"Table", "[", 
                  RowBox[{RowBox[{"With", "[", RowBox[{RowBox[{"{", RowBox[
                          {RowBox[{"b", "=", RowBox[{RowBox[{"Mod", "[", 
                          RowBox[{"a", ",", "3"}], "]"}], "+", "1"}]}], ",", 
                          RowBox[{"c", "=", RowBox[{RowBox[{"Mod", "[", 
                          RowBox[{RowBox[{"a", "+", "1"}], ",", "3"}], "]"}], 
                          "+", "1"}]}]}], "}"}], ",", RowBox[{"{", RowBox[
                          {RowBox[{RowBox[{"spCommutator", "[", RowBox[{"d", 
                          ",", RowBox[{"ls", "\[LeftDoubleBracket]", "a", 
                          "\[RightDoubleBracket]"}]}], "]"}], "-", RowBox[
                          {"\[ImaginaryI]", " ", RowBox[{"(", RowBox[{RowBox[
                          {"j", "\[LeftDoubleBracket]", "b", 
                          "\[RightDoubleBracket]"}], "-", RowBox[{"j", 
                          "\[LeftDoubleBracket]", "c", 
                          "\[RightDoubleBracket]"}]}], ")"}], " ", RowBox[
                          {"spAnticommutator", "[", RowBox[{RowBox[{"ls", 
                          "\[LeftDoubleBracket]", "b", 
                          "\[RightDoubleBracket]"}], ",", RowBox[{"ls", 
                          "\[LeftDoubleBracket]", "c", 
                          "\[RightDoubleBracket]"}]}], "]"}]}]}], ",", 
                          RowBox[{RowBox[{"spAnticommutator", "[", RowBox[
                          {"d", ",", RowBox[{"ls", "\[LeftDoubleBracket]", 
                          "a", "\[RightDoubleBracket]"}]}], "]"}], "+", 
                          RowBox[{"\[ImaginaryI]", " ", RowBox[{"(", RowBox[
                          {RowBox[{"j", "\[LeftDoubleBracket]", "b", 
                          "\[RightDoubleBracket]"}], "+", RowBox[{"j", 
                          "\[LeftDoubleBracket]", "c", 
                          "\[RightDoubleBracket]"}]}], ")"}], " ", RowBox[
                          {"spCommutator", "[", RowBox[{RowBox[{"ls", 
                          "\[LeftDoubleBracket]", "b", 
                          "\[RightDoubleBracket]"}], ",", RowBox[{"ls", 
                          "\[LeftDoubleBracket]", "c", 
                          "\[RightDoubleBracket]"}]}], "]"}]}]}]}], "}"}]}], 
                      "]"}], ",", RowBox[{"{", RowBox[{"a", ",", "3"}], 
                      "}"}]}], "]"}], ",", "1"}], "]"}]}], "]"}]}], ";"}]], 
   "Input", InitializationCell -> True], 
  Cell["Angular-momentum and Lame limits (Eqs. 8\[Dash]10)", "Section"], 
  Cell["The expressions below are the differential limits, not substitutes \
for the finite-shift operators. The geometric metric is already round and is \
independent of eta.", "Text"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"spLame", "[", RowBox[{"expr_", ",", "l_", ",", 
            "ph_Symbol", ",", "k_"}], "]"}], ":=", 
        RowBox[{RowBox[{"-", RowBox[{SubscriptBox["\[PartialD]", RowBox[
                {RowBox[{"{", RowBox[{"ph", ",", "2"}], "}"}]}]], "expr"}]}], 
          "+", RowBox[{"l", " ", RowBox[{"(", RowBox[{"l", "+", "1"}], ")"}], 
            " ", SuperscriptBox["k", "2"], " ", SuperscriptBox[
             RowBox[{"JacobiSN", "[", RowBox[{"ph", ",", SuperscriptBox["k", 
                  "2"]}], "]"}], "2"], " ", "expr"}]}]}], ";", 
      RowBox[{RowBox[{"spAngularL1", "[", RowBox[{"expr_", ",", "th_Symbol", 
            ",", "ph_Symbol", ",", "k_"}], "]"}], ":=", 
        RowBox[{"-", FractionBox[RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", RowBox[{RowBox[{RowBox[{"(", RowBox[{"1", "-", 
                       SuperscriptBox["k", "2"]}], ")"}], " ", RowBox[
                    {"JacobiSN", "[", RowBox[{"th", ",", RowBox[{"1", "-", 
                         SuperscriptBox["k", "2"]}]}], "]"}], " ", 
                   RowBox[{"JacobiCN", "[", RowBox[{"th", ",", RowBox[
                        {"1", "-", SuperscriptBox["k", "2"]}]}], "]"}], " ", 
                   RowBox[{"JacobiSN", "[", RowBox[{"ph", ",", SuperscriptBox[
                        "k", "2"]}], "]"}], " ", RowBox[{SubscriptBox[
                      "\[PartialD]", RowBox[{"ph"}]], "expr"}]}], "+", 
                 RowBox[{RowBox[{"JacobiDN", "[", RowBox[{"th", ",", 
                       RowBox[{"1", "-", SuperscriptBox["k", "2"]}]}], "]"}], 
                   " ", RowBox[{"JacobiCN", "[", RowBox[{"ph", ",", 
                       SuperscriptBox["k", "2"]}], "]"}], " ", RowBox[
                    {"JacobiDN", "[", RowBox[{"ph", ",", SuperscriptBox["k", 
                        "2"]}], "]"}], " ", RowBox[{SubscriptBox[
                      "\[PartialD]", RowBox[{"th"}]], "expr"}]}]}], ")"}]}], 
           RowBox[{"spDelta", "[", RowBox[{"th", ",", "ph", ",", "k"}], 
             "]"}]]}]}], ";", 
      RowBox[{RowBox[{"spAngularL2", "[", RowBox[{"expr_", ",", "th_Symbol", 
            ",", "ph_Symbol", ",", "k_"}], "]"}], ":=", 
        RowBox[{"-", FractionBox[RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", RowBox[{RowBox[{RowBox[{"JacobiSN", "[", RowBox[
                      {"th", ",", RowBox[{"1", "-", SuperscriptBox["k", 
                          "2"]}]}], "]"}], " ", RowBox[{"JacobiDN", "[", 
                     RowBox[{"th", ",", RowBox[{"1", "-", SuperscriptBox["k", 
                          "2"]}]}], "]"}], " ", RowBox[{"JacobiCN", "[", 
                     RowBox[{"ph", ",", SuperscriptBox["k", "2"]}], "]"}], 
                   " ", RowBox[{SubscriptBox["\[PartialD]", RowBox[{"ph"}]], 
                     "expr"}]}], "-", RowBox[{RowBox[{"JacobiCN", "[", 
                     RowBox[{"th", ",", RowBox[{"1", "-", SuperscriptBox["k", 
                          "2"]}]}], "]"}], " ", RowBox[{"JacobiSN", "[", 
                     RowBox[{"ph", ",", SuperscriptBox["k", "2"]}], "]"}], 
                   " ", RowBox[{"JacobiDN", "[", RowBox[{"ph", ",", 
                       SuperscriptBox["k", "2"]}], "]"}], " ", RowBox[
                    {SubscriptBox["\[PartialD]", RowBox[{"th"}]], 
                     "expr"}]}]}], ")"}]}], RowBox[{"spDelta", "[", 
             RowBox[{"th", ",", "ph", ",", "k"}], "]"}]]}]}], ";", 
      RowBox[{RowBox[{"spAngularL3", "[", RowBox[{"expr_", ",", "th_Symbol", 
            ",", "ph_Symbol", ",", "k_"}], "]"}], ":=", 
        FractionBox[RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", RowBox[{RowBox[{RowBox[{"JacobiCN", "[", RowBox[
                    {"th", ",", RowBox[{"1", "-", SuperscriptBox["k", 
                        "2"]}]}], "]"}], " ", RowBox[{"JacobiDN", "[", 
                   RowBox[{"th", ",", RowBox[{"1", "-", SuperscriptBox["k", 
                        "2"]}]}], "]"}], " ", RowBox[{"JacobiDN", "[", 
                   RowBox[{"ph", ",", SuperscriptBox["k", "2"]}], "]"}], " ", 
                 RowBox[{SubscriptBox["\[PartialD]", RowBox[{"ph"}]], 
                   "expr"}]}], "+", RowBox[{SuperscriptBox["k", "2"], " ", 
                 RowBox[{"JacobiSN", "[", RowBox[{"th", ",", RowBox[
                      {"1", "-", SuperscriptBox["k", "2"]}]}], "]"}], " ", 
                 RowBox[{"JacobiSN", "[", RowBox[{"ph", ",", SuperscriptBox[
                      "k", "2"]}], "]"}], " ", RowBox[{"JacobiCN", "[", 
                   RowBox[{"ph", ",", SuperscriptBox["k", "2"]}], "]"}], " ", 
                 RowBox[{SubscriptBox["\[PartialD]", RowBox[{"th"}]], 
                   "expr"}]}]}], ")"}]}], RowBox[{"spDelta", "[", 
           RowBox[{"th", ",", "ph", ",", "k"}], "]"}]]}], ";", 
      RowBox[{RowBox[{"spSphereLaplacian", "[", RowBox[{"expr_", ",", 
            "th_Symbol", ",", "ph_Symbol", ",", "k_"}], "]"}], ":=", 
        FractionBox[RowBox[{RowBox[{SubscriptBox["\[PartialD]", 
              RowBox[{RowBox[{"{", RowBox[{"th", ",", "2"}], "}"}]}]], 
             "expr"}], "+", RowBox[{SubscriptBox["\[PartialD]", 
              RowBox[{RowBox[{"{", RowBox[{"ph", ",", "2"}], "}"}]}]], 
             "expr"}]}], RowBox[{"spDelta", "[", RowBox[{"th", ",", "ph", 
             ",", "k"}], "]"}]]}], ";", 
      RowBox[{RowBox[{"spConstraintLeading", "[", 
          RowBox[{"expr_", ",", "l_", ",", "th_Symbol", ",", "ph_Symbol", 
            ",", "k_", ",", "et_"}], "]"}], ":=", 
        RowBox[{FractionBox["1", "2"], " ", SuperscriptBox["et", "2"], " ", 
          RowBox[{"(", RowBox[{RowBox[{SubscriptBox["\[PartialD]", 
                 RowBox[{RowBox[{"{", RowBox[{"th", ",", "2"}], "}"}]}]], 
                "expr"}], "+", RowBox[{SubscriptBox["\[PartialD]", 
                 RowBox[{RowBox[{"{", RowBox[{"ph", ",", "2"}], "}"}]}]], 
                "expr"}], "+", RowBox[{"l", " ", RowBox[{"(", RowBox[
                   {"l", "+", "1"}], ")"}], " ", RowBox[{"spDelta", "[", 
                  RowBox[{"th", ",", "ph", ",", "k"}], "]"}], " ", 
                "expr"}]}], ")"}]}]}], ";"}]], "Input", 
   InitializationCell -> True], 
  Cell["Triplet, ellipsoid and distortion (Eqs. 11\[Dash]20)", "Section"], 
  Cell["The raw coordinate basis and the rescaled spin-one basis have \
different coefficient metrics. The coordinate rounding is componentwise and \
is not time evolution.", "Text"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"spCoordinates", "[", RowBox[{"th_", ",", "ph_", ",", 
            "k_"}], "]"}], ":=", RowBox[
         {"{", RowBox[{RowBox[{RowBox[{"JacobiDN", "[", RowBox[{"th", ",", 
                  RowBox[{"1", "-", SuperscriptBox["k", "2"]}]}], "]"}], " ", 
              RowBox[{"JacobiSN", "[", RowBox[{"ph", ",", SuperscriptBox["k", 
                   "2"]}], "]"}]}], ",", RowBox[{RowBox[{"JacobiCN", "[", 
                RowBox[{"th", ",", RowBox[{"1", "-", SuperscriptBox["k", 
                     "2"]}]}], "]"}], " ", RowBox[{"JacobiCN", "[", 
                RowBox[{"ph", ",", SuperscriptBox["k", "2"]}], "]"}]}], ",", 
            RowBox[{RowBox[{"JacobiSN", "[", RowBox[{"th", ",", RowBox[
                   {"1", "-", SuperscriptBox["k", "2"]}]}], "]"}], " ", 
              RowBox[{"JacobiDN", "[", RowBox[{"ph", ",", SuperscriptBox["k", 
                   "2"]}], "]"}]}]}], "}"}]}], ";", 
      RowBox[{RowBox[{"spEllipsoidCoordinates", "[", 
          RowBox[{"th_", ",", "ph_", ",", "k_", ",", "et_"}], "]"}], ":=", 
        RowBox[{"{", RowBox[{FractionBox[RowBox[{RowBox[{"JacobiDN", "[", 
                 RowBox[{"th", ",", RowBox[{"1", "-", SuperscriptBox["k", 
                      "2"]}]}], "]"}], " ", RowBox[{"JacobiSN", "[", 
                 RowBox[{"ph", ",", SuperscriptBox["k", "2"]}], "]"}]}], 
             RowBox[{"JacobiSN", "[", RowBox[{"et", ",", SuperscriptBox["k", 
                  "2"]}], "]"}]], ",", FractionBox[RowBox[
              {RowBox[{"JacobiDN", "[", RowBox[{"et", ",", SuperscriptBox[
                    "k", "2"]}], "]"}], " ", RowBox[{"JacobiCN", "[", 
                 RowBox[{"th", ",", RowBox[{"1", "-", SuperscriptBox["k", 
                      "2"]}]}], "]"}], " ", RowBox[{"JacobiCN", "[", 
                 RowBox[{"ph", ",", SuperscriptBox["k", "2"]}], "]"}]}], 
             RowBox[{"JacobiSN", "[", RowBox[{"et", ",", SuperscriptBox["k", 
                  "2"]}], "]"}]], ",", FractionBox[RowBox[
              {RowBox[{"JacobiCN", "[", RowBox[{"et", ",", SuperscriptBox[
                    "k", "2"]}], "]"}], " ", RowBox[{"JacobiSN", "[", 
                 RowBox[{"th", ",", RowBox[{"1", "-", SuperscriptBox["k", 
                      "2"]}]}], "]"}], " ", RowBox[{"JacobiDN", "[", 
                 RowBox[{"ph", ",", SuperscriptBox["k", "2"]}], "]"}]}], 
             RowBox[{"JacobiSN", "[", RowBox[{"et", ",", SuperscriptBox["k", 
                  "2"]}], "]"}]]}], "}"}]}], ";", 
      RowBox[{RowBox[{"spSquaredSemiaxes", "[", RowBox[{"k_", ",", "et_"}], 
          "]"}], ":=", FractionBox[RowBox[
          {"{", RowBox[{"1", ",", SuperscriptBox[RowBox[{"JacobiDN", "[", 
                RowBox[{"et", ",", SuperscriptBox["k", "2"]}], "]"}], "2"], 
             ",", SuperscriptBox[RowBox[{"JacobiCN", "[", RowBox[{"et", ",", 
                  SuperscriptBox["k", "2"]}], "]"}], "2"]}], "}"}], 
         SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[{"et", ",", 
              SuperscriptBox["k", "2"]}], "]"}], "2"]]}], ";", 
      RowBox[{RowBox[{"spRoundingRadius", "[", RowBox[{"k_", ",", "et_"}], 
          "]"}], ":=", FractionBox[RowBox[{RowBox[{"JacobiCN", "[", 
             RowBox[{"et", ",", SuperscriptBox["k", "2"]}], "]"}], " ", 
           RowBox[{"JacobiDN", "[", RowBox[{"et", ",", SuperscriptBox["k", 
                "2"]}], "]"}]}], RowBox[{"JacobiSN", "[", 
           RowBox[{"et", ",", SuperscriptBox["k", "2"]}], "]"}]]}], ";", 
      RowBox[{"spSpinOneL", "=", RowBox[
         {"{", RowBox[{RowBox[{"{", RowBox[{RowBox[{"{", RowBox[{"0", ",", 
                    "0", ",", "0"}], "}"}], ",", RowBox[{"{", RowBox[
                   {"0", ",", "0", ",", RowBox[{"-", "\[ImaginaryI]"}]}], 
                  "}"}], ",", RowBox[{"{", RowBox[{"0", ",", "\[ImaginaryI]", 
                    ",", "0"}], "}"}]}], "}"}], ",", 
            RowBox[{"{", RowBox[{RowBox[{"{", RowBox[{"0", ",", "0", ",", 
                    "\[ImaginaryI]"}], "}"}], ",", RowBox[{"{", RowBox[
                   {"0", ",", "0", ",", "0"}], "}"}], ",", RowBox[
                 {"{", RowBox[{RowBox[{"-", "\[ImaginaryI]"}], ",", "0", ",", 
                    "0"}], "}"}]}], "}"}], ",", RowBox[
             {"{", RowBox[{RowBox[{"{", RowBox[{"0", ",", RowBox[{"-", 
                      "\[ImaginaryI]"}], ",", "0"}], "}"}], ",", 
                RowBox[{"{", RowBox[{"\[ImaginaryI]", ",", "0", ",", "0"}], 
                  "}"}], ",", RowBox[{"{", RowBox[{"0", ",", "0", ",", "0"}], 
                  "}"}]}], "}"}]}], "}"}]}], ";", 
      RowBox[{RowBox[{"spTripletD", "[", RowBox[{"k_", ",", "et_"}], "]"}], 
        ":=", RowBox[{"DiagonalMatrix", "[", RowBox[{"spJ", "[", 
            RowBox[{"k", ",", "et"}], "]"}], "]"}]}], ";", 
      RowBox[{RowBox[{"spTripletBasis", "[", RowBox[{"th_", ",", "ph_", ",", 
            "k_", ",", "et_"}], "]"}], ":=", FractionBox[
         RowBox[{"spCoordinates", "[", RowBox[{"th", ",", "ph", ",", "k"}], 
           "]"}], RowBox[{"{", RowBox[{"1", ",", SqrtBox[RowBox[{"JacobiDN", 
                "[", RowBox[{"et", ",", SuperscriptBox["k", "2"]}], "]"}]], 
             ",", SqrtBox[RowBox[{"JacobiCN", "[", RowBox[{"et", ",", 
                  SuperscriptBox["k", "2"]}], "]"}]]}], "}"}]]}], ";", 
      RowBox[{RowBox[{"spRawTripletL", "[", RowBox[{"k_", ",", "et_"}], 
          "]"}], ":=", RowBox[{"With", "[", RowBox[
           {RowBox[{"{", RowBox[{"c", "=", RowBox[{"DiagonalMatrix", "[", 
                  RowBox[{"{", RowBox[{"1", ",", FractionBox["1", SqrtBox[
                        RowBox[{"JacobiDN", "[", RowBox[{"et", ",", 
                          SuperscriptBox["k", "2"]}], "]"}]]], ",", 
                      FractionBox["1", SqrtBox[RowBox[{"JacobiCN", "[", 
                          RowBox[{"et", ",", SuperscriptBox["k", "2"]}], 
                          "]"}]]]}], "}"}], "]"}]}], "}"}], ",", 
            RowBox[{RowBox[{"(", RowBox[{RowBox[{"c", ".", "#1", ".", 
                    TemplateBox[{"c"}, "Inverse", SyntaxForm -> 
                      SuperscriptBox]}], "&"}], ")"}], "/@", 
              "spSpinOneL"}]}], "]"}]}], ";", 
      RowBox[{RowBox[{"spQuadrupoleD", "[", RowBox[{"k_", ",", "et_"}], 
          "]"}], ":=", RowBox[{RowBox[{RowBox[{"Total", "[", RowBox[{"spJ", 
                "[", RowBox[{"k", ",", "et"}], "]"}], "]"}], " ", 
            RowBox[{"IdentityMatrix", "[", "3", "]"}]}], "-", 
          RowBox[{UnderoverscriptBox["\[Sum]", "i", "3"], 
            RowBox[{RowBox[{RowBox[{"spJ", "[", RowBox[{"k", ",", "et"}], 
                  "]"}], "\[LeftDoubleBracket]", "i", 
                "\[RightDoubleBracket]"}], " ", RowBox[{RowBox[{"spSpinOneL", 
                  "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                ".", RowBox[{"spSpinOneL", "\[LeftDoubleBracket]", "i", 
                  "\[RightDoubleBracket]"}]}]}]}]}]}], ";", 
      RowBox[{RowBox[{"spEllipsoidEquation", "[", 
          RowBox[{"xx_", ",", "yy_", ",", "zz_", ",", "k_", ",", "et_"}], 
          "]"}], ":=", RowBox[{RowBox[{SuperscriptBox[
             RowBox[{"JacobiSN", "[", RowBox[{"et", ",", SuperscriptBox["k", 
                  "2"]}], "]"}], "2"], " ", SuperscriptBox["xx", "2"]}], "+", 
          FractionBox[RowBox[{SuperscriptBox[RowBox[{"JacobiSN", "[", 
                RowBox[{"et", ",", SuperscriptBox["k", "2"]}], "]"}], "2"], 
             " ", SuperscriptBox["yy", "2"]}], SuperscriptBox[
            RowBox[{"JacobiDN", "[", RowBox[{"et", ",", SuperscriptBox["k", 
                 "2"]}], "]"}], "2"]], "+", FractionBox[
           RowBox[{SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[
                 {"et", ",", SuperscriptBox["k", "2"]}], "]"}], "2"], " ", 
             SuperscriptBox["zz", "2"]}], SuperscriptBox[
            RowBox[{"JacobiCN", "[", RowBox[{"et", ",", SuperscriptBox["k", 
                 "2"]}], "]"}], "2"]]}]}], ";"}]], "Input", 
   InitializationCell -> True], 
  Cell["Triplet Hamiltonian and coherent reversals (Eqs. 21\[Dash]25)", 
   "Section"], Cell["The basis vectors here are orthonormal states \
corresponding to the common normalization in the manuscript. The Hamiltonian \
is an added model, not a Casimir. The variance inequality holds in the active \
doublet only.", "Text"], 
  Cell[BoxData[RowBox[{RowBox[{RowBox[{"spTripletHamiltonian", "[", 
          RowBox[{"g_", ",", "b_", ",", "k_", ",", "et_"}], "]"}], ":=", 
        RowBox[{RowBox[{"g", " ", RowBox[{"spTripletD", "[", RowBox[{"k", 
                ",", "et"}], "]"}]}], "-", RowBox[{"b", " ", 
            RowBox[{"spSpinOneL", "\[LeftDoubleBracket]", "3", 
              "\[RightDoubleBracket]"}]}]}]}], ";", 
      RowBox[{"spCyclicBasis", "=", RowBox[
         {"{", RowBox[{RowBox[{"{", RowBox[{FractionBox["1", SqrtBox["2"]], 
                ",", "0", ",", FractionBox["1", SqrtBox["2"]]}], "}"}], ",", 
            RowBox[{"{", RowBox[{FractionBox["\[ImaginaryI]", SqrtBox["2"]], 
                ",", "0", ",", RowBox[{"-", FractionBox["\[ImaginaryI]", 
                   SqrtBox["2"]]}]}], "}"}], ",", 
            RowBox[{"{", RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], 
      ";", RowBox[{RowBox[{"spCyclicD", "[", RowBox[{"k_", ",", "et_"}], 
          "]"}], ":=", RowBox[{TemplateBox[{"spCyclicBasis"}, 
           "ConjugateTranspose", SyntaxForm -> SuperscriptBox], ".", 
          RowBox[{"spTripletD", "[", RowBox[{"k", ",", "et"}], "]"}], ".", 
          "spCyclicBasis"}]}], ";", 
      RowBox[{RowBox[{"spDoubletHamiltonian", "[", 
          RowBox[{"g_", ",", "b_", ",", "k_", ",", "et_"}], "]"}], ":=", 
        RowBox[{RowBox[{FractionBox["1", "2"], " ", "g", " ", 
            RowBox[{"(", RowBox[{RowBox[{RowBox[{"JacobiCN", "[", RowBox[
                     {"et", ",", SuperscriptBox["k", "2"]}], "]"}], " ", 
                  RowBox[{"JacobiDN", "[", RowBox[{"et", ",", SuperscriptBox[
                       "k", "2"]}], "]"}]}], "+", RowBox[{"JacobiCN", "[", 
                  RowBox[{"et", ",", SuperscriptBox["k", "2"]}], "]"}]}], 
              ")"}], " ", RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "+", 
          RowBox[{FractionBox["1", "2"], " ", "g", " ", 
            RowBox[{"(", RowBox[{RowBox[{RowBox[{"JacobiCN", "[", RowBox[
                     {"et", ",", SuperscriptBox["k", "2"]}], "]"}], " ", 
                  RowBox[{"JacobiDN", "[", RowBox[{"et", ",", SuperscriptBox[
                       "k", "2"]}], "]"}]}], "-", RowBox[{"JacobiCN", "[", 
                  RowBox[{"et", ",", SuperscriptBox["k", "2"]}], "]"}]}], 
              ")"}], " ", RowBox[{"PauliMatrix", "[", "1", "]"}]}], "-", 
          RowBox[{"b", " ", RowBox[{"PauliMatrix", "[", "3", "]"}]}]}]}], 
      ";", RowBox[{RowBox[{"spTransitionProbability", "[", 
          RowBox[{"t_", ",", "g_", ",", "b_", ",", "k_", ",", "et_", ",", 
            RowBox[{"hbar_", ":", "1"}]}], "]"}], ":=", 
        TagBox[GridBox[{{"\[Piecewise]", GridBox[{{"0", RowBox[
                {RowBox[{RowBox[{FractionBox["1", "4"], " ", SuperscriptBox[
                      "g", "2"], " ", SuperscriptBox[RowBox[{"(", RowBox[
                         {RowBox[{RowBox[{"JacobiCN", "[", RowBox[{"et", ",", 
                          SuperscriptBox["k", "2"]}], "]"}], " ", RowBox[
                          {"JacobiDN", "[", RowBox[{"et", ",", SuperscriptBox[
                          "k", "2"]}], "]"}]}], "-", RowBox[{"JacobiCN", "[", 
                          RowBox[{"et", ",", SuperscriptBox["k", "2"]}], 
                          "]"}]}], ")"}], "2"]}], "+", SuperscriptBox["b", 
                    "2"]}], "\[Equal]", "0"}]}, {FractionBox[RowBox[
                 {RowBox[{"(", RowBox[{SuperscriptBox["g", "2"], " ", 
                      SuperscriptBox[RowBox[{"(", RowBox[{RowBox[{RowBox[
                          {"JacobiCN", "[", RowBox[{"et", ",", SuperscriptBox[
                          "k", "2"]}], "]"}], " ", RowBox[{"JacobiDN", "[", 
                          RowBox[{"et", ",", SuperscriptBox["k", "2"]}], 
                          "]"}]}], "-", RowBox[{"JacobiCN", "[", RowBox[
                          {"et", ",", SuperscriptBox["k", "2"]}], "]"}]}], 
                         ")"}], "2"]}], ")"}], " ", SuperscriptBox[
                   RowBox[{"Sin", "[", FractionBox[RowBox[{"t", " ", SqrtBox[
                         RowBox[{RowBox[{FractionBox["1", "4"], " ", 
                          SuperscriptBox["g", "2"], " ", SuperscriptBox[
                          RowBox[{"(", RowBox[{RowBox[{RowBox[{"JacobiCN", 
                          "[", RowBox[{"et", ",", SuperscriptBox["k", "2"]}], 
                          "]"}], " ", RowBox[{"JacobiDN", "[", RowBox[{"et", 
                          ",", SuperscriptBox["k", "2"]}], "]"}]}], "-", 
                          RowBox[{"JacobiCN", "[", RowBox[{"et", ",", 
                          SuperscriptBox["k", "2"]}], "]"}]}], ")"}], "2"]}], 
                          "+", SuperscriptBox["b", "2"]}]]}], "hbar"], "]"}], 
                   "2"]}], RowBox[{"4", " ", RowBox[{"(", RowBox[
                     {RowBox[{FractionBox["1", "4"], " ", SuperscriptBox["g", 
                         "2"], " ", SuperscriptBox[RowBox[{"(", RowBox[
                          {RowBox[{RowBox[{"JacobiCN", "[", RowBox[{"et", 
                          ",", SuperscriptBox["k", "2"]}], "]"}], " ", RowBox[
                          {"JacobiDN", "[", RowBox[{"et", ",", SuperscriptBox[
                          "k", "2"]}], "]"}]}], "-", RowBox[{"JacobiCN", "[", 
                          RowBox[{"et", ",", SuperscriptBox["k", "2"]}], 
                          "]"}]}], ")"}], "2"]}], "+", SuperscriptBox["b", 
                       "2"]}], ")"}]}]], TagBox["True", "PiecewiseDefault", 
                AutoDelete -> True]}}, ColumnAlignments -> {Left}, 
             ColumnSpacings -> 1.2, ColumnWidths -> Automatic, 
             AllowedDimensions -> {2, Automatic}, Selectable -> True, 
             Editable -> True]}}, ColumnAlignments -> {Left}, 
          ColumnSpacings -> 0.5, ColumnWidths -> Automatic], "Piecewise", 
         SyntaxForm -> Equal, SelectWithContents -> True, 
         StripWrapperBoxes -> True, Selectable -> False, Editable -> False, 
         DeleteWithContents -> True]}], ";", 
      RowBox[{RowBox[{"spProjectionExpectation", "[", 
          RowBox[{"t_", ",", "g_", ",", "b_", ",", "k_", ",", "et_", ",", 
            RowBox[{"hbar_", ":", "1"}]}], "]"}], ":=", 
        RowBox[{"1", "-", RowBox[{"2", " ", RowBox[
             {"spTransitionProbability", "[", RowBox[{"t", ",", "g", ",", 
                "b", ",", "k", ",", "et", ",", "hbar"}], "]"}]}]}]}], ";", 
      RowBox[{RowBox[{"spDoubletVarianceBound", "[", 
          RowBox[{"varianceD_", ",", "varianceL3_", ",", "k_", ",", "et_"}], 
          "]"}], ":=", RowBox[{RowBox[{FractionBox["varianceD", 
             SuperscriptBox[RowBox[{"(", RowBox[{FractionBox["1", "2"], " ", 
                  RowBox[{"(", RowBox[{RowBox[{RowBox[{"JacobiCN", "[", 
                          RowBox[{"et", ",", SuperscriptBox["k", "2"]}], 
                          "]"}], " ", RowBox[{"JacobiDN", "[", RowBox[{"et", 
                          ",", SuperscriptBox["k", "2"]}], "]"}]}], "-", 
                      RowBox[{"JacobiCN", "[", RowBox[{"et", ",", 
                          SuperscriptBox["k", "2"]}], "]"}]}], ")"}]}], 
                ")"}], "2"]], "+", "varianceL3"}], "\[GreaterEqual]", 
          "1"}]}], ";"}]], "Input", InitializationCell -> True], 
  Cell["Spin-two spectral block (Eqs. 28\[Dash]29)", "Section"], 
  Cell["The matrix entries are explicit; no auxiliary A_n,B_n or polynomial \
abbreviations are used. Roots are ordered minus, plus. Exceptional zero \
upper-right entries require a direct eigenvector rather than the ratio \
formula.", "Text"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"spM2", "[", RowBox[{"k_", ",", "et_"}], "]"}], ":=", 
        RowBox[{"{", RowBox[{RowBox[{"{", RowBox[{FractionBox["1", 
                 RowBox[{"1", "-", RowBox[{SuperscriptBox["k", "2"], " ", 
                     SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[{"et", 
                          ",", SuperscriptBox["k", "2"]}], "]"}], "4"]}]}]], 
                ",", FractionBox[SuperscriptBox[RowBox[{"JacobiSN", "[", 
                    RowBox[{"et", ",", SuperscriptBox["k", "2"]}], "]"}], 
                  "2"], RowBox[{"1", "-", RowBox[{SuperscriptBox["k", "2"], 
                     " ", SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[
                         {"et", ",", SuperscriptBox["k", "2"]}], "]"}], 
                      "4"]}]}]]}], "}"}], ",", RowBox[
             {"{", RowBox[{RowBox[{FractionBox[RowBox[{SuperscriptBox[
                      RowBox[{"JacobiDN", "[", RowBox[{"et", ",", 
                          SuperscriptBox["k", "2"]}], "]"}], "2"], " ", 
                     RowBox[{"(", RowBox[{"1", "-", RowBox[{"2", " ", 
                          SuperscriptBox["k", "2"], " ", SuperscriptBox[
                          RowBox[{"JacobiSN", "[", RowBox[{"et", ",", 
                          SuperscriptBox["k", "2"]}], "]"}], "2"]}], "+", 
                         RowBox[{SuperscriptBox["k", "2"], " ", 
                          SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[
                          {"et", ",", SuperscriptBox["k", "2"]}], "]"}], 
                          "4"]}]}], ")"}]}], SuperscriptBox[RowBox[
                     {"(", RowBox[{"1", "-", RowBox[{SuperscriptBox["k", 
                          "2"], " ", SuperscriptBox[RowBox[{"JacobiSN", "[", 
                          RowBox[{"et", ",", SuperscriptBox["k", "2"]}], 
                          "]"}], "4"]}]}], ")"}], "2"]], "-", FractionBox[
                   "1", RowBox[{"1", "-", RowBox[{SuperscriptBox["k", "2"], 
                       " ", SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[
                          {"et", ",", SuperscriptBox["k", "2"]}], "]"}], 
                        "4"]}]}]]}], ",", RowBox[{FractionBox[RowBox[
                    {SuperscriptBox[RowBox[{"JacobiCN", "[", RowBox[{"et", 
                          ",", SuperscriptBox["k", "2"]}], "]"}], "2"], " ", 
                     RowBox[{"(", RowBox[{"1", "-", RowBox[{"2", " ", 
                          SuperscriptBox["k", "2"], " ", SuperscriptBox[
                          RowBox[{"JacobiSN", "[", RowBox[{"et", ",", 
                          SuperscriptBox["k", "2"]}], "]"}], "2"]}], "+", 
                         RowBox[{SuperscriptBox["k", "2"], " ", 
                          SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[
                          {"et", ",", SuperscriptBox["k", "2"]}], "]"}], 
                          "4"]}]}], ")"}]}], SuperscriptBox[RowBox[
                     {"(", RowBox[{"1", "-", RowBox[{SuperscriptBox["k", 
                          "2"], " ", SuperscriptBox[RowBox[{"JacobiSN", "[", 
                          RowBox[{"et", ",", SuperscriptBox["k", "2"]}], 
                          "]"}], "4"]}]}], ")"}], "2"]], "-", FractionBox[
                   SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[{"et", ",", 
                        SuperscriptBox["k", "2"]}], "]"}], "2"], RowBox[
                    {"1", "-", RowBox[{SuperscriptBox["k", "2"], " ", 
                       SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[{"et", 
                          ",", SuperscriptBox["k", "2"]}], "]"}], 
                        "4"]}]}]]}]}], "}"}]}], "}"}]}], ";", 
      RowBox[{RowBox[{"spBlockRoots", "[", "m_", "]"}], ":=", 
        RowBox[{"{", RowBox[{RowBox[{FractionBox["1", "2"], " ", 
              RowBox[{"(", RowBox[{RowBox[{"Tr", "[", "m", "]"}], "-", 
                  SqrtBox[RowBox[{SuperscriptBox[RowBox[{"(", RowBox[
                         {RowBox[{"m", "\[LeftDoubleBracket]", RowBox[{"1", 
                          ",", "1"}], "\[RightDoubleBracket]"}], "-", 
                          RowBox[{"m", "\[LeftDoubleBracket]", RowBox[{"2", 
                          ",", "2"}], "\[RightDoubleBracket]"}]}], ")"}], 
                      "2"], "+", RowBox[{"4", " ", RowBox[{"m", 
                         "\[LeftDoubleBracket]", RowBox[{"1", ",", "2"}], 
                         "\[RightDoubleBracket]"}], " ", RowBox[{"m", 
                         "\[LeftDoubleBracket]", RowBox[{"2", ",", "1"}], 
                         "\[RightDoubleBracket]"}]}]}]]}], ")"}]}], ",", 
            RowBox[{FractionBox["1", "2"], " ", RowBox[{"(", RowBox[
                 {RowBox[{"Tr", "[", "m", "]"}], "+", SqrtBox[RowBox[
                    {SuperscriptBox[RowBox[{"(", RowBox[{RowBox[{"m", 
                          "\[LeftDoubleBracket]", RowBox[{"1", ",", "1"}], 
                          "\[RightDoubleBracket]"}], "-", RowBox[{"m", 
                          "\[LeftDoubleBracket]", RowBox[{"2", ",", "2"}], 
                          "\[RightDoubleBracket]"}]}], ")"}], "2"], "+", 
                     RowBox[{"4", " ", RowBox[{"m", "\[LeftDoubleBracket]", 
                         RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], 
                       " ", RowBox[{"m", "\[LeftDoubleBracket]", RowBox[
                          {"2", ",", "1"}], "\[RightDoubleBracket]"}]}]}]]}], 
                ")"}]}]}], "}"}]}], ";", 
      RowBox[{RowBox[{"spBlockRatios", "[", "m_", "]"}], ":=", 
        FractionBox[RowBox[{RowBox[{"spBlockRoots", "[", "m", "]"}], "-", 
           RowBox[{"m", "\[LeftDoubleBracket]", RowBox[{"1", ",", "1"}], 
             "\[RightDoubleBracket]"}]}], 
         RowBox[{"m", "\[LeftDoubleBracket]", RowBox[{"1", ",", "2"}], 
           "\[RightDoubleBracket]"}]]}], ";", 
      RowBox[{RowBox[{"spSpinTwoSingletons", "[", RowBox[{"k_", ",", "et_"}], 
          "]"}], ":=", RowBox[{"{", RowBox[{FractionBox[
             RowBox[{RowBox[{"JacobiDN", "[", RowBox[{"et", ",", 
                   SuperscriptBox["k", "2"]}], "]"}], " ", RowBox[
                {"(", RowBox[{"1", "-", RowBox[{"2", " ", SuperscriptBox[
                      RowBox[{"JacobiSN", "[", RowBox[{"et", ",", 
                          SuperscriptBox["k", "2"]}], "]"}], "2"]}], "+", 
                   RowBox[{SuperscriptBox["k", "2"], " ", SuperscriptBox[
                      RowBox[{"JacobiSN", "[", RowBox[{"et", ",", 
                          SuperscriptBox["k", "2"]}], "]"}], "4"]}]}], 
                 ")"}]}], SuperscriptBox[RowBox[{"(", RowBox[{"1", "-", 
                  RowBox[{SuperscriptBox["k", "2"], " ", SuperscriptBox[
                     RowBox[{"JacobiSN", "[", RowBox[{"et", ",", 
                         SuperscriptBox["k", "2"]}], "]"}], "4"]}]}], ")"}], 
              "2"]], ",", FractionBox[RowBox[{RowBox[{"JacobiCN", "[", 
                 RowBox[{"et", ",", SuperscriptBox["k", "2"]}], "]"}], " ", 
               RowBox[{"(", RowBox[{"1", "-", RowBox[{"2", " ", 
                     SuperscriptBox["k", "2"], " ", SuperscriptBox[RowBox[
                       {"JacobiSN", "[", RowBox[{"et", ",", SuperscriptBox[
                          "k", "2"]}], "]"}], "2"]}], "+", RowBox[
                    {SuperscriptBox["k", "2"], " ", SuperscriptBox[RowBox[
                       {"JacobiSN", "[", RowBox[{"et", ",", SuperscriptBox[
                          "k", "2"]}], "]"}], "4"]}]}], ")"}]}], 
             SuperscriptBox[RowBox[{"(", RowBox[{"1", "-", RowBox[
                   {SuperscriptBox["k", "2"], " ", SuperscriptBox[RowBox[
                      {"JacobiSN", "[", RowBox[{"et", ",", SuperscriptBox[
                          "k", "2"]}], "]"}], "4"]}]}], ")"}], "2"]], ",", 
            FractionBox[RowBox[{RowBox[{"JacobiCN", "[", RowBox[{"et", ",", 
                   SuperscriptBox["k", "2"]}], "]"}], " ", RowBox[
                {"JacobiDN", "[", RowBox[{"et", ",", SuperscriptBox["k", 
                    "2"]}], "]"}]}], RowBox[{"1", "-", RowBox[
                {SuperscriptBox["k", "2"], " ", SuperscriptBox[RowBox[
                   {"JacobiSN", "[", RowBox[{"et", ",", SuperscriptBox["k", 
                       "2"]}], "]"}], "4"]}]}]]}], "}"}]}], ";"}]], "Input", 
   InitializationCell -> True], 
  Cell["Spin-three spectral blocks (Appendix B)", "Section"], 
  Cell["Each matrix is expanded directly into Jacobi values. The second row \
is the published column sum minus the first row, written without temporary \
polynomial symbols.", "Text"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"spM3S", "[", RowBox[{"k_", ",", "et_"}], "]"}], ":=", 
        RowBox[{"{", RowBox[{RowBox[{"{", RowBox[{FractionBox[RowBox[
                  {RowBox[{"JacobiCN", "[", RowBox[{"et", ",", SuperscriptBox[
                        "k", "2"]}], "]"}], " ", RowBox[{"JacobiDN", "[", 
                     RowBox[{"et", ",", SuperscriptBox["k", "2"]}], "]"}], 
                   " ", RowBox[{"(", RowBox[{"1", "+", RowBox[{SuperscriptBox[
                          "k", "2"], " ", SuperscriptBox[RowBox[{"JacobiSN", 
                          "[", RowBox[{RowBox[{"2", " ", "et"}], ",", 
                          SuperscriptBox["k", "2"]}], "]"}], "2"], " ", 
                         SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[
                          {"et", ",", SuperscriptBox["k", "2"]}], "]"}], 
                          "2"]}]}], ")"}]}], SuperscriptBox[RowBox[
                   {"(", RowBox[{"1", "-", RowBox[{SuperscriptBox["k", "2"], 
                        " ", SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[
                          {RowBox[{"2", " ", "et"}], ",", SuperscriptBox["k", 
                          "2"]}], "]"}], "2"], " ", SuperscriptBox[RowBox[
                          {"JacobiSN", "[", RowBox[{"et", ",", SuperscriptBox[
                          "k", "2"]}], "]"}], "2"]}]}], ")"}], "2"]], ",", 
                FractionBox[RowBox[{RowBox[{"JacobiCN", "[", RowBox[
                      {"et", ",", SuperscriptBox["k", "2"]}], "]"}], " ", 
                   RowBox[{"JacobiDN", "[", RowBox[{"et", ",", SuperscriptBox[
                        "k", "2"]}], "]"}], " ", SuperscriptBox[RowBox[
                     {"JacobiSN", "[", RowBox[{"et", ",", SuperscriptBox["k", 
                         "2"]}], "]"}], "2"], " ", RowBox[{"(", RowBox[
                      {"3", "-", RowBox[{SuperscriptBox["k", "2"], " ", 
                         SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[
                          {RowBox[{"2", " ", "et"}], ",", SuperscriptBox["k", 
                          "2"]}], "]"}], "2"], " ", SuperscriptBox[RowBox[
                          {"JacobiSN", "[", RowBox[{"et", ",", SuperscriptBox[
                          "k", "2"]}], "]"}], "2"]}]}], ")"}]}], 
                 SuperscriptBox[RowBox[{"(", RowBox[{"1", "-", RowBox[
                       {SuperscriptBox["k", "2"], " ", SuperscriptBox[
                         RowBox[{"JacobiSN", "[", RowBox[{RowBox[{"2", " ", 
                          "et"}], ",", SuperscriptBox["k", "2"]}], "]"}], 
                         "2"], " ", SuperscriptBox[RowBox[{"JacobiSN", "[", 
                          RowBox[{"et", ",", SuperscriptBox["k", "2"]}], 
                          "]"}], "2"]}]}], ")"}], "2"]]}], "}"}], ",", 
            RowBox[{"{", RowBox[{RowBox[{FractionBox[RowBox[{RowBox[
                      {"JacobiCN", "[", RowBox[{"et", ",", SuperscriptBox[
                          "k", "2"]}], "]"}], " ", SuperscriptBox[RowBox[
                       {"JacobiDN", "[", RowBox[{"et", ",", SuperscriptBox[
                          "k", "2"]}], "]"}], "3"], " ", SuperscriptBox[
                      RowBox[{"JacobiDN", "[", RowBox[{RowBox[{"3", " ", 
                          "et"}], ",", SuperscriptBox["k", "2"]}], "]"}], 
                      "2"]}], RowBox[{SuperscriptBox[RowBox[{"JacobiDN", "[", 
                        RowBox[{"et", ",", SuperscriptBox["k", "2"]}], "]"}], 
                      "2"], "-", RowBox[{SuperscriptBox["k", "2"], " ", 
                       SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[
                          {RowBox[{"2", " ", "et"}], ",", SuperscriptBox["k", 
                          "2"]}], "]"}], "2"], " ", SuperscriptBox[RowBox[
                         {"JacobiCN", "[", RowBox[{"et", ",", SuperscriptBox[
                          "k", "2"]}], "]"}], "2"]}]}]], "-", FractionBox[
                   RowBox[{RowBox[{"JacobiCN", "[", RowBox[{"et", ",", 
                         SuperscriptBox["k", "2"]}], "]"}], " ", RowBox[
                      {"JacobiDN", "[", RowBox[{"et", ",", SuperscriptBox[
                          "k", "2"]}], "]"}], " ", RowBox[{"(", RowBox[
                        {"1", "+", RowBox[{SuperscriptBox["k", "2"], " ", 
                          SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[
                          {RowBox[{"2", " ", "et"}], ",", SuperscriptBox["k", 
                          "2"]}], "]"}], "2"], " ", SuperscriptBox[RowBox[
                          {"JacobiSN", "[", RowBox[{"et", ",", SuperscriptBox[
                          "k", "2"]}], "]"}], "2"]}]}], ")"}]}], 
                   SuperscriptBox[RowBox[{"(", RowBox[{"1", "-", RowBox[
                         {SuperscriptBox["k", "2"], " ", SuperscriptBox[
                          RowBox[{"JacobiSN", "[", RowBox[{RowBox[{"2", " ", 
                          "et"}], ",", SuperscriptBox["k", "2"]}], "]"}], 
                          "2"], " ", SuperscriptBox[RowBox[{"JacobiSN", "[", 
                          RowBox[{"et", ",", SuperscriptBox["k", "2"]}], 
                          "]"}], "2"]}]}], ")"}], "2"]]}], ",", 
                RowBox[{FractionBox[RowBox[{SuperscriptBox[RowBox[
                       {"JacobiCN", "[", RowBox[{"et", ",", SuperscriptBox[
                          "k", "2"]}], "]"}], "3"], " ", RowBox[{"JacobiDN", 
                       "[", RowBox[{"et", ",", SuperscriptBox["k", "2"]}], 
                       "]"}], " ", SuperscriptBox[RowBox[{"JacobiDN", "[", 
                        RowBox[{RowBox[{"3", " ", "et"}], ",", SuperscriptBox[
                          "k", "2"]}], "]"}], "2"]}], RowBox[{SuperscriptBox[
                      RowBox[{"JacobiDN", "[", RowBox[{"et", ",", 
                          SuperscriptBox["k", "2"]}], "]"}], "2"], "-", 
                     RowBox[{SuperscriptBox["k", "2"], " ", SuperscriptBox[
                        RowBox[{"JacobiSN", "[", RowBox[{RowBox[{"2", " ", 
                          "et"}], ",", SuperscriptBox["k", "2"]}], "]"}], 
                        "2"], " ", SuperscriptBox[RowBox[{"JacobiCN", "[", 
                          RowBox[{"et", ",", SuperscriptBox["k", "2"]}], 
                          "]"}], "2"]}]}]], "-", FractionBox[RowBox[
                    {RowBox[{"JacobiCN", "[", RowBox[{"et", ",", 
                         SuperscriptBox["k", "2"]}], "]"}], " ", RowBox[
                      {"JacobiDN", "[", RowBox[{"et", ",", SuperscriptBox[
                          "k", "2"]}], "]"}], " ", SuperscriptBox[RowBox[
                       {"JacobiSN", "[", RowBox[{"et", ",", SuperscriptBox[
                          "k", "2"]}], "]"}], "2"], " ", RowBox[{"(", 
                       RowBox[{"3", "-", RowBox[{SuperscriptBox["k", "2"], 
                          " ", SuperscriptBox[RowBox[{"JacobiSN", "[", 
                          RowBox[{RowBox[{"2", " ", "et"}], ",", 
                          SuperscriptBox["k", "2"]}], "]"}], "2"], " ", 
                          SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[
                          {"et", ",", SuperscriptBox["k", "2"]}], "]"}], 
                          "2"]}]}], ")"}]}], SuperscriptBox[RowBox[
                     {"(", RowBox[{"1", "-", RowBox[{SuperscriptBox["k", 
                          "2"], " ", SuperscriptBox[RowBox[{"JacobiSN", "[", 
                          RowBox[{RowBox[{"2", " ", "et"}], ",", 
                          SuperscriptBox["k", "2"]}], "]"}], "2"], " ", 
                          SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[
                          {"et", ",", SuperscriptBox["k", "2"]}], "]"}], 
                          "2"]}]}], ")"}], "2"]]}]}], "}"}]}], "}"}]}], ";", 
      RowBox[{RowBox[{"spM3C", "[", RowBox[{"k_", ",", "et_"}], "]"}], ":=", 
        RowBox[{"{", RowBox[{RowBox[{"{", RowBox[{FractionBox[RowBox[
                  {"JacobiCN", "[", RowBox[{"et", ",", SuperscriptBox["k", 
                      "2"]}], "]"}], RowBox[{"1", "-", RowBox[{SuperscriptBox[
                      "k", "2"], " ", SuperscriptBox[RowBox[{"JacobiSN", "[", 
                        RowBox[{RowBox[{"2", " ", "et"}], ",", SuperscriptBox[
                          "k", "2"]}], "]"}], "2"], " ", SuperscriptBox[
                      RowBox[{"JacobiSN", "[", RowBox[{"et", ",", 
                          SuperscriptBox["k", "2"]}], "]"}], "2"]}]}]], ",", 
                FractionBox[RowBox[{RowBox[{"JacobiCN", "[", RowBox[
                      {"et", ",", SuperscriptBox["k", "2"]}], "]"}], " ", 
                   SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[{"et", ",", 
                        SuperscriptBox["k", "2"]}], "]"}], "2"]}], 
                 RowBox[{"1", "-", RowBox[{SuperscriptBox["k", "2"], " ", 
                     SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[
                         {RowBox[{"2", " ", "et"}], ",", SuperscriptBox["k", 
                          "2"]}], "]"}], "2"], " ", SuperscriptBox[RowBox[
                       {"JacobiSN", "[", RowBox[{"et", ",", SuperscriptBox[
                          "k", "2"]}], "]"}], "2"]}]}]]}], "}"}], ",", 
            RowBox[{"{", RowBox[{RowBox[{FractionBox[RowBox[{RowBox[
                      {"JacobiCN", "[", RowBox[{"et", ",", SuperscriptBox[
                          "k", "2"]}], "]"}], " ", SuperscriptBox[RowBox[
                       {"JacobiDN", "[", RowBox[{RowBox[{"3", " ", "et"}], 
                          ",", SuperscriptBox["k", "2"]}], "]"}], "2"], " ", 
                     SuperscriptBox[RowBox[{"JacobiDN", "[", RowBox[{"et", 
                          ",", SuperscriptBox["k", "2"]}], "]"}], "2"], " ", 
                     RowBox[{"(", RowBox[{SuperscriptBox[RowBox[{"JacobiDN", 
                          "[", RowBox[{"et", ",", SuperscriptBox["k", "2"]}], 
                          "]"}], "2"], "-", RowBox[{SuperscriptBox["k", "2"], 
                          " ", SuperscriptBox[RowBox[{"JacobiSN", "[", 
                          RowBox[{RowBox[{"2", " ", "et"}], ",", 
                          SuperscriptBox["k", "2"]}], "]"}], "2"], " ", 
                          RowBox[{"(", RowBox[{RowBox[{"2", " ", 
                          SuperscriptBox[RowBox[{"JacobiDN", "[", RowBox[
                          {"et", ",", SuperscriptBox["k", "2"]}], "]"}], 
                          "2"]}], "-", SuperscriptBox[RowBox[{"JacobiCN", 
                          "[", RowBox[{"et", ",", SuperscriptBox["k", "2"]}], 
                          "]"}], "2"]}], ")"}]}]}], ")"}]}], SuperscriptBox[
                    RowBox[{"(", RowBox[{SuperscriptBox[RowBox[{"JacobiDN", 
                          "[", RowBox[{"et", ",", SuperscriptBox["k", "2"]}], 
                          "]"}], "2"], "-", RowBox[{SuperscriptBox["k", "2"], 
                          " ", SuperscriptBox[RowBox[{"JacobiSN", "[", 
                          RowBox[{RowBox[{"2", " ", "et"}], ",", 
                          SuperscriptBox["k", "2"]}], "]"}], "2"], " ", 
                          SuperscriptBox[RowBox[{"JacobiCN", "[", RowBox[
                          {"et", ",", SuperscriptBox["k", "2"]}], "]"}], 
                          "2"]}]}], ")"}], "2"]], "-", FractionBox[
                   RowBox[{"JacobiCN", "[", RowBox[{"et", ",", SuperscriptBox[
                        "k", "2"]}], "]"}], RowBox[{"1", "-", RowBox[
                      {SuperscriptBox["k", "2"], " ", SuperscriptBox[
                        RowBox[{"JacobiSN", "[", RowBox[{RowBox[{"2", " ", 
                          "et"}], ",", SuperscriptBox["k", "2"]}], "]"}], 
                        "2"], " ", SuperscriptBox[RowBox[{"JacobiSN", "[", 
                          RowBox[{"et", ",", SuperscriptBox["k", "2"]}], 
                          "]"}], "2"]}]}]]}], ",", RowBox[{FractionBox[
                   RowBox[{RowBox[{"JacobiCN", "[", RowBox[{"et", ",", 
                         SuperscriptBox["k", "2"]}], "]"}], " ", 
                     SuperscriptBox[RowBox[{"JacobiDN", "[", RowBox[
                         {RowBox[{"3", " ", "et"}], ",", SuperscriptBox["k", 
                          "2"]}], "]"}], "2"], " ", RowBox[{"(", RowBox[
                        {RowBox[{"3", " ", SuperscriptBox[RowBox[{"JacobiDN", 
                          "[", RowBox[{"et", ",", SuperscriptBox["k", "2"]}], 
                          "]"}], "2"], " ", SuperscriptBox[RowBox[
                          {"JacobiCN", "[", RowBox[{"et", ",", SuperscriptBox[
                          "k", "2"]}], "]"}], "2"]}], "-", RowBox[{"2", " ", 
                          SuperscriptBox[RowBox[{"JacobiDN", "[", RowBox[
                          {"et", ",", SuperscriptBox["k", "2"]}], "]"}], 
                          "4"]}], "-", RowBox[{SuperscriptBox["k", "2"], " ", 
                          SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[
                          {RowBox[{"2", " ", "et"}], ",", SuperscriptBox["k", 
                          "2"]}], "]"}], "2"], " ", SuperscriptBox[RowBox[
                          {"JacobiCN", "[", RowBox[{"et", ",", SuperscriptBox[
                          "k", "2"]}], "]"}], "4"]}]}], ")"}]}], 
                   SuperscriptBox[RowBox[{"(", RowBox[{SuperscriptBox[
                         RowBox[{"JacobiDN", "[", RowBox[{"et", ",", 
                          SuperscriptBox["k", "2"]}], "]"}], "2"], "-", 
                        RowBox[{SuperscriptBox["k", "2"], " ", SuperscriptBox[
                          RowBox[{"JacobiSN", "[", RowBox[{RowBox[{"2", " ", 
                          "et"}], ",", SuperscriptBox["k", "2"]}], "]"}], 
                          "2"], " ", SuperscriptBox[RowBox[{"JacobiCN", "[", 
                          RowBox[{"et", ",", SuperscriptBox["k", "2"]}], 
                          "]"}], "2"]}]}], ")"}], "2"]], "-", FractionBox[
                   RowBox[{RowBox[{"JacobiCN", "[", RowBox[{"et", ",", 
                         SuperscriptBox["k", "2"]}], "]"}], " ", 
                     SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[{"et", 
                          ",", SuperscriptBox["k", "2"]}], "]"}], "2"]}], 
                   RowBox[{"1", "-", RowBox[{SuperscriptBox["k", "2"], " ", 
                       SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[
                          {RowBox[{"2", " ", "et"}], ",", SuperscriptBox["k", 
                          "2"]}], "]"}], "2"], " ", SuperscriptBox[RowBox[
                         {"JacobiSN", "[", RowBox[{"et", ",", SuperscriptBox[
                          "k", "2"]}], "]"}], "2"]}]}]]}]}], "}"}]}], 
          "}"}]}], ";", RowBox[{RowBox[{"spM3D", "[", 
          RowBox[{"k_", ",", "et_"}], "]"}], ":=", 
        RowBox[{"{", RowBox[{RowBox[{"{", RowBox[{FractionBox[RowBox[
                  {"JacobiDN", "[", RowBox[{"et", ",", SuperscriptBox["k", 
                      "2"]}], "]"}], RowBox[{"1", "-", RowBox[{SuperscriptBox[
                      "k", "2"], " ", SuperscriptBox[RowBox[{"JacobiSN", "[", 
                        RowBox[{RowBox[{"2", " ", "et"}], ",", SuperscriptBox[
                          "k", "2"]}], "]"}], "2"], " ", SuperscriptBox[
                      RowBox[{"JacobiSN", "[", RowBox[{"et", ",", 
                          SuperscriptBox["k", "2"]}], "]"}], "2"]}]}]], ",", 
                FractionBox[RowBox[{RowBox[{"JacobiDN", "[", RowBox[
                      {"et", ",", SuperscriptBox["k", "2"]}], "]"}], " ", 
                   SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[{"et", ",", 
                        SuperscriptBox["k", "2"]}], "]"}], "2"]}], 
                 RowBox[{"1", "-", RowBox[{SuperscriptBox["k", "2"], " ", 
                     SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[
                         {RowBox[{"2", " ", "et"}], ",", SuperscriptBox["k", 
                          "2"]}], "]"}], "2"], " ", SuperscriptBox[RowBox[
                       {"JacobiSN", "[", RowBox[{"et", ",", SuperscriptBox[
                          "k", "2"]}], "]"}], "2"]}]}]]}], "}"}], ",", 
            RowBox[{"{", RowBox[{RowBox[{FractionBox[RowBox[{SuperscriptBox[
                      RowBox[{"JacobiDN", "[", RowBox[{RowBox[{"3", " ", 
                          "et"}], ",", SuperscriptBox["k", "2"]}], "]"}], 
                      "2"], " ", SuperscriptBox[RowBox[{"JacobiDN", "[", 
                        RowBox[{"et", ",", SuperscriptBox["k", "2"]}], "]"}], 
                      "3"]}], RowBox[{SuperscriptBox[RowBox[{"JacobiDN", "[", 
                        RowBox[{"et", ",", SuperscriptBox["k", "2"]}], "]"}], 
                      "2"], "-", RowBox[{SuperscriptBox["k", "2"], " ", 
                       SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[
                          {RowBox[{"2", " ", "et"}], ",", SuperscriptBox["k", 
                          "2"]}], "]"}], "2"], " ", SuperscriptBox[RowBox[
                         {"JacobiCN", "[", RowBox[{"et", ",", SuperscriptBox[
                          "k", "2"]}], "]"}], "2"]}]}]], "-", FractionBox[
                   RowBox[{"JacobiDN", "[", RowBox[{"et", ",", SuperscriptBox[
                        "k", "2"]}], "]"}], RowBox[{"1", "-", RowBox[
                      {SuperscriptBox["k", "2"], " ", SuperscriptBox[
                        RowBox[{"JacobiSN", "[", RowBox[{RowBox[{"2", " ", 
                          "et"}], ",", SuperscriptBox["k", "2"]}], "]"}], 
                        "2"], " ", SuperscriptBox[RowBox[{"JacobiSN", "[", 
                          RowBox[{"et", ",", SuperscriptBox["k", "2"]}], 
                          "]"}], "2"]}]}]]}], ",", RowBox[{FractionBox[
                   RowBox[{SuperscriptBox[RowBox[{"JacobiDN", "[", RowBox[
                         {RowBox[{"3", " ", "et"}], ",", SuperscriptBox["k", 
                          "2"]}], "]"}], "2"], " ", RowBox[{"JacobiDN", "[", 
                       RowBox[{"et", ",", SuperscriptBox["k", "2"]}], "]"}], 
                     " ", SuperscriptBox[RowBox[{"JacobiCN", "[", RowBox[
                         {"et", ",", SuperscriptBox["k", "2"]}], "]"}], 
                      "2"]}], RowBox[{SuperscriptBox[RowBox[{"JacobiDN", "[", 
                        RowBox[{"et", ",", SuperscriptBox["k", "2"]}], "]"}], 
                      "2"], "-", RowBox[{SuperscriptBox["k", "2"], " ", 
                       SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[
                          {RowBox[{"2", " ", "et"}], ",", SuperscriptBox["k", 
                          "2"]}], "]"}], "2"], " ", SuperscriptBox[RowBox[
                         {"JacobiCN", "[", RowBox[{"et", ",", SuperscriptBox[
                          "k", "2"]}], "]"}], "2"]}]}]], "-", FractionBox[
                   RowBox[{RowBox[{"JacobiDN", "[", RowBox[{"et", ",", 
                         SuperscriptBox["k", "2"]}], "]"}], " ", 
                     SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[{"et", 
                          ",", SuperscriptBox["k", "2"]}], "]"}], "2"]}], 
                   RowBox[{"1", "-", RowBox[{SuperscriptBox["k", "2"], " ", 
                       SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[
                          {RowBox[{"2", " ", "et"}], ",", SuperscriptBox["k", 
                          "2"]}], "]"}], "2"], " ", SuperscriptBox[RowBox[
                         {"JacobiSN", "[", RowBox[{"et", ",", SuperscriptBox[
                          "k", "2"]}], "]"}], "2"]}]}]]}]}], "}"}]}], 
          "}"}]}], ";", RowBox[{RowBox[{"spSpinThreeSingleton", "[", 
          RowBox[{"k_", ",", "et_"}], "]"}], ":=", 
        FractionBox[RowBox[{"1", "-", RowBox[{"2", " ", 
             RowBox[{"(", RowBox[{"1", "+", SuperscriptBox["k", "2"]}], 
               ")"}], " ", SuperscriptBox[RowBox[{"JacobiSN", "[", 
                RowBox[{"et", ",", SuperscriptBox["k", "2"]}], "]"}], "2"]}], 
           "+", RowBox[{"3", " ", SuperscriptBox["k", "2"], " ", 
             SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[{"et", ",", 
                  SuperscriptBox["k", "2"]}], "]"}], "4"]}], "+", 
           RowBox[{SuperscriptBox["k", "2"], " ", SuperscriptBox[
              RowBox[{"JacobiSN", "[", RowBox[{RowBox[{"2", " ", "et"}], ",", 
                  SuperscriptBox["k", "2"]}], "]"}], "2"], " ", 
             SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[{"et", ",", 
                  SuperscriptBox["k", "2"]}], "]"}], "2"], " ", 
             RowBox[{"(", RowBox[{"1", "-", RowBox[{SuperscriptBox["k", "2"], 
                   " ", SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[
                       {"et", ",", SuperscriptBox["k", "2"]}], "]"}], 
                    "4"]}]}], ")"}]}]}], SuperscriptBox[
          RowBox[{"(", RowBox[{"1", "-", RowBox[{SuperscriptBox["k", "2"], 
                " ", SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[
                    {RowBox[{"2", " ", "et"}], ",", SuperscriptBox["k", 
                      "2"]}], "]"}], "2"], " ", SuperscriptBox[RowBox[
                  {"JacobiSN", "[", RowBox[{"et", ",", SuperscriptBox["k", 
                      "2"]}], "]"}], "2"]}]}], ")"}], "2"]]}], ";", 
      RowBox[{RowBox[{"spSpectralData", "[", RowBox[{"l_", ",", "k_", ",", 
            "et_"}], "]"}], ":=", RowBox[{"Switch", "[", 
          RowBox[{"l", ",", "0", ",", RowBox[{"{", RowBox[{RowBox[
                 {"{", "1", "}"}], ",", RowBox[{"{", "}"}]}], "}"}], ",", 
            "1", ",", RowBox[{"{", RowBox[{RowBox[{"spJ", "[", RowBox[
                   {"k", ",", "et"}], "]"}], ",", RowBox[{"{", "}"}]}], 
              "}"}], ",", "2", ",", RowBox[{"{", RowBox[{RowBox[{"Join", "[", 
                  RowBox[{RowBox[{"spBlockRoots", "[", RowBox[{"spM2", "[", 
                        RowBox[{"k", ",", "et"}], "]"}], "]"}], ",", 
                    RowBox[{"spSpinTwoSingletons", "[", RowBox[{"k", ",", 
                        "et"}], "]"}]}], "]"}], ",", RowBox[{"spBlockRatios", 
                  "[", RowBox[{"spM2", "[", RowBox[{"k", ",", "et"}], "]"}], 
                  "]"}]}], "}"}], ",", "3", ",", RowBox[
             {"{", RowBox[{RowBox[{"Join", "[", RowBox[{RowBox[{"Flatten", 
                      "[", RowBox[{"spBlockRoots", "/@", RowBox[{"{", 
                          RowBox[{RowBox[{"spM3S", "[", RowBox[{"k", ",", 
                          "et"}], "]"}], ",", RowBox[{"spM3C", "[", RowBox[
                          {"k", ",", "et"}], "]"}], ",", RowBox[{"spM3D", 
                          "[", RowBox[{"k", ",", "et"}], "]"}]}], "}"}]}], 
                      "]"}], ",", RowBox[{"{", RowBox[
                       {"spSpinThreeSingleton", "[", RowBox[{"k", ",", 
                          "et"}], "]"}], "}"}]}], "]"}], ",", RowBox[
                 {"Flatten", "[", RowBox[{"spBlockRatios", "/@", RowBox[
                     {"{", RowBox[{RowBox[{"spM3S", "[", RowBox[{"k", ",", 
                          "et"}], "]"}], ",", RowBox[{"spM3C", "[", RowBox[
                          {"k", ",", "et"}], "]"}], ",", RowBox[{"spM3D", 
                          "[", RowBox[{"k", ",", "et"}], "]"}]}], "}"}]}], 
                  "]"}]}], "}"}]}], "]"}]}], ";"}]], "Input", 
   InitializationCell -> True], 
  Cell["Separated l=0,1,2,3 bases (Eqs. 26\[Dash]32)", "Section"], 
  Cell["Order: l=1 {x,y,z}; l=2 {even-,even+,xy,xz,yz}; l=3 \
{s-,s+,c-,c+,d-,d+,xyz}. Coefficients r come from the explicit spectral \
blocks. These are deformed harmonics at nonzero shift.", "Text"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"spBasis", "[", RowBox[{"0", ",", "th_", ",", "ph_", 
            ",", "k_", ",", "et_"}], "]"}], ":=", RowBox[{"{", "1", "}"}]}], 
      ";", RowBox[{RowBox[{"spBasis", "[", RowBox[{"1", ",", "th_", ",", 
            "ph_", ",", "k_", ",", "et_"}], "]"}], ":=", 
        RowBox[{"spCoordinates", "[", RowBox[{"th", ",", "ph", ",", "k"}], 
          "]"}]}], ";", RowBox[{RowBox[{"spBasis", "[", 
          RowBox[{"2", ",", "th_", ",", "ph_", ",", "k_", ",", "et_"}], 
          "]"}], ":=", RowBox[{"With", "[", RowBox[
           {RowBox[{"{", RowBox[{"r", "=", RowBox[{RowBox[{"spSpectralData", 
                    "[", RowBox[{"2", ",", "k", ",", "et"}], "]"}], 
                  "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
              "}"}], ",", FractionBox[RowBox[{"{", RowBox[
                {RowBox[{RowBox[{"(", RowBox[{"1", "+", RowBox[{RowBox[
                          {"r", "\[LeftDoubleBracket]", "1", 
                          "\[RightDoubleBracket]"}], " ", SuperscriptBox[
                          RowBox[{"JacobiSN", "[", RowBox[{"ph", ",", 
                          SuperscriptBox["k", "2"]}], "]"}], "2"]}]}], ")"}], 
                   " ", RowBox[{"(", RowBox[{"1", "+", FractionBox[RowBox[
                         {RowBox[{"r", "\[LeftDoubleBracket]", "1", 
                          "\[RightDoubleBracket]"}], " ", SuperscriptBox[
                          RowBox[{"JacobiDN", "[", RowBox[{"th", ",", RowBox[
                          {"1", "-", SuperscriptBox["k", "2"]}]}], "]"}], 
                          "2"]}], SuperscriptBox["k", "2"]]}], ")"}]}], ",", 
                 RowBox[{RowBox[{"(", RowBox[{"1", "+", RowBox[{RowBox[
                          {"r", "\[LeftDoubleBracket]", "2", 
                          "\[RightDoubleBracket]"}], " ", SuperscriptBox[
                          RowBox[{"JacobiSN", "[", RowBox[{"ph", ",", 
                          SuperscriptBox["k", "2"]}], "]"}], "2"]}]}], ")"}], 
                   " ", RowBox[{"(", RowBox[{"1", "+", FractionBox[RowBox[
                         {RowBox[{"r", "\[LeftDoubleBracket]", "2", 
                          "\[RightDoubleBracket]"}], " ", SuperscriptBox[
                          RowBox[{"JacobiDN", "[", RowBox[{"th", ",", RowBox[
                          {"1", "-", SuperscriptBox["k", "2"]}]}], "]"}], 
                          "2"]}], SuperscriptBox["k", "2"]]}], ")"}]}], ",", 
                 RowBox[{RowBox[{"JacobiSN", "[", RowBox[{"ph", ",", 
                       SuperscriptBox["k", "2"]}], "]"}], " ", RowBox[
                    {"JacobiCN", "[", RowBox[{"ph", ",", SuperscriptBox["k", 
                        "2"]}], "]"}], " ", RowBox[{"JacobiCN", "[", 
                     RowBox[{"th", ",", RowBox[{"1", "-", SuperscriptBox["k", 
                          "2"]}]}], "]"}], " ", RowBox[{"JacobiDN", "[", 
                     RowBox[{"th", ",", RowBox[{"1", "-", SuperscriptBox["k", 
                          "2"]}]}], "]"}]}], ",", RowBox[{RowBox[{"JacobiSN", 
                     "[", RowBox[{"ph", ",", SuperscriptBox["k", "2"]}], 
                     "]"}], " ", RowBox[{"JacobiDN", "[", RowBox[{"ph", ",", 
                       SuperscriptBox["k", "2"]}], "]"}], " ", RowBox[
                    {"JacobiSN", "[", RowBox[{"th", ",", RowBox[{"1", "-", 
                         SuperscriptBox["k", "2"]}]}], "]"}], " ", 
                   RowBox[{"JacobiDN", "[", RowBox[{"th", ",", RowBox[
                        {"1", "-", SuperscriptBox["k", "2"]}]}], "]"}]}], 
                 ",", RowBox[{RowBox[{"JacobiCN", "[", RowBox[{"ph", ",", 
                       SuperscriptBox["k", "2"]}], "]"}], " ", RowBox[
                    {"JacobiDN", "[", RowBox[{"ph", ",", SuperscriptBox["k", 
                        "2"]}], "]"}], " ", RowBox[{"JacobiSN", "[", 
                     RowBox[{"th", ",", RowBox[{"1", "-", SuperscriptBox["k", 
                          "2"]}]}], "]"}], " ", RowBox[{"JacobiCN", "[", 
                     RowBox[{"th", ",", RowBox[{"1", "-", SuperscriptBox["k", 
                          "2"]}]}], "]"}]}]}], "}"}], 
             RowBox[{RowBox[{"(", RowBox[{"1", "-", RowBox[{SuperscriptBox[
                      "k", "2"], " ", SuperscriptBox[RowBox[{"JacobiSN", "[", 
                        RowBox[{RowBox[{"1", " ", "et"}], ",", SuperscriptBox[
                          "k", "2"]}], "]"}], "2"], " ", SuperscriptBox[
                      RowBox[{"JacobiSN", "[", RowBox[{"ph", ",", 
                          SuperscriptBox["k", "2"]}], "]"}], "2"]}]}], ")"}], 
               " ", RowBox[{"(", RowBox[{"1", "-", RowBox[{SuperscriptBox[
                      RowBox[{"JacobiSN", "[", RowBox[{RowBox[{"1", " ", 
                          "et"}], ",", SuperscriptBox["k", "2"]}], "]"}], 
                      "2"], " ", SuperscriptBox[RowBox[{"JacobiDN", "[", 
                        RowBox[{"th", ",", RowBox[{"1", "-", SuperscriptBox[
                          "k", "2"]}]}], "]"}], "2"]}]}], ")"}]}]]}], 
          "]"}]}], ";", RowBox[{RowBox[{"spBasis", "[", 
          RowBox[{"3", ",", "th_", ",", "ph_", ",", "k_", ",", "et_"}], 
          "]"}], ":=", RowBox[{"With", "[", RowBox[
           {RowBox[{"{", RowBox[{"r", "=", RowBox[{RowBox[{"spSpectralData", 
                    "[", RowBox[{"3", ",", "k", ",", "et"}], "]"}], 
                  "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
              "}"}], ",", FractionBox[RowBox[{"{", RowBox[
                {RowBox[{RowBox[{"JacobiSN", "[", RowBox[{"ph", ",", 
                       SuperscriptBox["k", "2"]}], "]"}], " ", RowBox[
                    {"JacobiDN", "[", RowBox[{"th", ",", RowBox[{"1", "-", 
                         SuperscriptBox["k", "2"]}]}], "]"}], " ", 
                   RowBox[{"(", RowBox[{"1", "+", RowBox[{RowBox[{"r", 
                          "\[LeftDoubleBracket]", "1", 
                          "\[RightDoubleBracket]"}], " ", SuperscriptBox[
                          RowBox[{"JacobiSN", "[", RowBox[{"ph", ",", 
                          SuperscriptBox["k", "2"]}], "]"}], "2"]}]}], ")"}], 
                   " ", RowBox[{"(", RowBox[{"1", "+", FractionBox[RowBox[
                         {RowBox[{"r", "\[LeftDoubleBracket]", "1", 
                          "\[RightDoubleBracket]"}], " ", SuperscriptBox[
                          RowBox[{"JacobiDN", "[", RowBox[{"th", ",", RowBox[
                          {"1", "-", SuperscriptBox["k", "2"]}]}], "]"}], 
                          "2"]}], SuperscriptBox["k", "2"]]}], ")"}]}], ",", 
                 RowBox[{RowBox[{"JacobiSN", "[", RowBox[{"ph", ",", 
                       SuperscriptBox["k", "2"]}], "]"}], " ", RowBox[
                    {"JacobiDN", "[", RowBox[{"th", ",", RowBox[{"1", "-", 
                         SuperscriptBox["k", "2"]}]}], "]"}], " ", 
                   RowBox[{"(", RowBox[{"1", "+", RowBox[{RowBox[{"r", 
                          "\[LeftDoubleBracket]", "2", 
                          "\[RightDoubleBracket]"}], " ", SuperscriptBox[
                          RowBox[{"JacobiSN", "[", RowBox[{"ph", ",", 
                          SuperscriptBox["k", "2"]}], "]"}], "2"]}]}], ")"}], 
                   " ", RowBox[{"(", RowBox[{"1", "+", FractionBox[RowBox[
                         {RowBox[{"r", "\[LeftDoubleBracket]", "2", 
                          "\[RightDoubleBracket]"}], " ", SuperscriptBox[
                          RowBox[{"JacobiDN", "[", RowBox[{"th", ",", RowBox[
                          {"1", "-", SuperscriptBox["k", "2"]}]}], "]"}], 
                          "2"]}], SuperscriptBox["k", "2"]]}], ")"}]}], ",", 
                 RowBox[{RowBox[{"JacobiCN", "[", RowBox[{"ph", ",", 
                       SuperscriptBox["k", "2"]}], "]"}], " ", RowBox[
                    {"JacobiCN", "[", RowBox[{"th", ",", RowBox[{"1", "-", 
                         SuperscriptBox["k", "2"]}]}], "]"}], " ", 
                   RowBox[{"(", RowBox[{"1", "+", RowBox[{RowBox[{"r", 
                          "\[LeftDoubleBracket]", "3", 
                          "\[RightDoubleBracket]"}], " ", SuperscriptBox[
                          RowBox[{"JacobiSN", "[", RowBox[{"ph", ",", 
                          SuperscriptBox["k", "2"]}], "]"}], "2"]}]}], ")"}], 
                   " ", RowBox[{"(", RowBox[{"1", "+", FractionBox[RowBox[
                         {RowBox[{"r", "\[LeftDoubleBracket]", "3", 
                          "\[RightDoubleBracket]"}], " ", SuperscriptBox[
                          RowBox[{"JacobiDN", "[", RowBox[{"th", ",", RowBox[
                          {"1", "-", SuperscriptBox["k", "2"]}]}], "]"}], 
                          "2"]}], SuperscriptBox["k", "2"]]}], ")"}]}], ",", 
                 RowBox[{RowBox[{"JacobiCN", "[", RowBox[{"ph", ",", 
                       SuperscriptBox["k", "2"]}], "]"}], " ", RowBox[
                    {"JacobiCN", "[", RowBox[{"th", ",", RowBox[{"1", "-", 
                         SuperscriptBox["k", "2"]}]}], "]"}], " ", 
                   RowBox[{"(", RowBox[{"1", "+", RowBox[{RowBox[{"r", 
                          "\[LeftDoubleBracket]", "4", 
                          "\[RightDoubleBracket]"}], " ", SuperscriptBox[
                          RowBox[{"JacobiSN", "[", RowBox[{"ph", ",", 
                          SuperscriptBox["k", "2"]}], "]"}], "2"]}]}], ")"}], 
                   " ", RowBox[{"(", RowBox[{"1", "+", FractionBox[RowBox[
                         {RowBox[{"r", "\[LeftDoubleBracket]", "4", 
                          "\[RightDoubleBracket]"}], " ", SuperscriptBox[
                          RowBox[{"JacobiDN", "[", RowBox[{"th", ",", RowBox[
                          {"1", "-", SuperscriptBox["k", "2"]}]}], "]"}], 
                          "2"]}], SuperscriptBox["k", "2"]]}], ")"}]}], ",", 
                 RowBox[{RowBox[{"JacobiDN", "[", RowBox[{"ph", ",", 
                       SuperscriptBox["k", "2"]}], "]"}], " ", RowBox[
                    {"JacobiSN", "[", RowBox[{"th", ",", RowBox[{"1", "-", 
                         SuperscriptBox["k", "2"]}]}], "]"}], " ", 
                   RowBox[{"(", RowBox[{"1", "+", RowBox[{RowBox[{"r", 
                          "\[LeftDoubleBracket]", "5", 
                          "\[RightDoubleBracket]"}], " ", SuperscriptBox[
                          RowBox[{"JacobiSN", "[", RowBox[{"ph", ",", 
                          SuperscriptBox["k", "2"]}], "]"}], "2"]}]}], ")"}], 
                   " ", RowBox[{"(", RowBox[{"1", "+", FractionBox[RowBox[
                         {RowBox[{"r", "\[LeftDoubleBracket]", "5", 
                          "\[RightDoubleBracket]"}], " ", SuperscriptBox[
                          RowBox[{"JacobiDN", "[", RowBox[{"th", ",", RowBox[
                          {"1", "-", SuperscriptBox["k", "2"]}]}], "]"}], 
                          "2"]}], SuperscriptBox["k", "2"]]}], ")"}]}], ",", 
                 RowBox[{RowBox[{"JacobiDN", "[", RowBox[{"ph", ",", 
                       SuperscriptBox["k", "2"]}], "]"}], " ", RowBox[
                    {"JacobiSN", "[", RowBox[{"th", ",", RowBox[{"1", "-", 
                         SuperscriptBox["k", "2"]}]}], "]"}], " ", 
                   RowBox[{"(", RowBox[{"1", "+", RowBox[{RowBox[{"r", 
                          "\[LeftDoubleBracket]", "6", 
                          "\[RightDoubleBracket]"}], " ", SuperscriptBox[
                          RowBox[{"JacobiSN", "[", RowBox[{"ph", ",", 
                          SuperscriptBox["k", "2"]}], "]"}], "2"]}]}], ")"}], 
                   " ", RowBox[{"(", RowBox[{"1", "+", FractionBox[RowBox[
                         {RowBox[{"r", "\[LeftDoubleBracket]", "6", 
                          "\[RightDoubleBracket]"}], " ", SuperscriptBox[
                          RowBox[{"JacobiDN", "[", RowBox[{"th", ",", RowBox[
                          {"1", "-", SuperscriptBox["k", "2"]}]}], "]"}], 
                          "2"]}], SuperscriptBox["k", "2"]]}], ")"}]}], ",", 
                 RowBox[{RowBox[{"JacobiSN", "[", RowBox[{"ph", ",", 
                       SuperscriptBox["k", "2"]}], "]"}], " ", RowBox[
                    {"JacobiCN", "[", RowBox[{"ph", ",", SuperscriptBox["k", 
                        "2"]}], "]"}], " ", RowBox[{"JacobiDN", "[", 
                     RowBox[{"ph", ",", SuperscriptBox["k", "2"]}], "]"}], 
                   " ", RowBox[{"JacobiSN", "[", RowBox[{"th", ",", RowBox[
                        {"1", "-", SuperscriptBox["k", "2"]}]}], "]"}], " ", 
                   RowBox[{"JacobiCN", "[", RowBox[{"th", ",", RowBox[
                        {"1", "-", SuperscriptBox["k", "2"]}]}], "]"}], " ", 
                   RowBox[{"JacobiDN", "[", RowBox[{"th", ",", RowBox[
                        {"1", "-", SuperscriptBox["k", "2"]}]}], "]"}]}]}], 
               "}"}], RowBox[{RowBox[{"(", RowBox[{"1", "-", RowBox[
                    {SuperscriptBox["k", "2"], " ", SuperscriptBox[RowBox[
                       {"JacobiSN", "[", RowBox[{RowBox[{"2", " ", "et"}], 
                          ",", SuperscriptBox["k", "2"]}], "]"}], "2"], " ", 
                     SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[{"ph", 
                          ",", SuperscriptBox["k", "2"]}], "]"}], "2"]}]}], 
                 ")"}], " ", RowBox[{"(", RowBox[{"1", "-", RowBox[
                    {SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[
                         {RowBox[{"2", " ", "et"}], ",", SuperscriptBox["k", 
                          "2"]}], "]"}], "2"], " ", SuperscriptBox[RowBox[
                       {"JacobiDN", "[", RowBox[{"th", ",", RowBox[{"1", "-", 
                          SuperscriptBox["k", "2"]}]}], "]"}], "2"]}]}], 
                 ")"}]}]]}], "]"}]}], ";", 
      RowBox[{RowBox[{"spComplementaryArgument", "[", 
          RowBox[{"th_", ",", "k_"}], "]"}], ":=", 
        RowBox[{RowBox[{"spK", "[", "k", "]"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "th"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", RowBox[{"spKPrime", "[", "k", 
              "]"}]}]}]}], ";"}]], "Input", InitializationCell -> True], 
  Cell["Spherical Lame energies and limiting ratios", "Section"], 
  Cell["The limiting functions are ordinary spheroconical harmonics. Standard \
Casimirs are l(l+1)I only in the undeformed higher-spin limit; the l=1 \
identification is exact.", "Text"], 
  Cell[BoxData[RowBox[{RowBox[{RowBox[{"spLameEnergies2", "[", "k_", "]"}], 
        ":=", RowBox[{"{", RowBox[{RowBox[{RowBox[{"2", " ", RowBox[
                 {"(", RowBox[{"1", "+", SuperscriptBox["k", "2"]}], ")"}]}], 
              "-", RowBox[{"2", " ", SqrtBox[RowBox[{"1", "-", SuperscriptBox[
                    "k", "2"], "+", SuperscriptBox["k", "4"]}]]}]}], ",", 
            RowBox[{RowBox[{"2", " ", RowBox[{"(", RowBox[{"1", "+", 
                    SuperscriptBox["k", "2"]}], ")"}]}], "+", 
              RowBox[{"2", " ", SqrtBox[RowBox[{"1", "-", SuperscriptBox["k", 
                    "2"], "+", SuperscriptBox["k", "4"]}]]}]}], ",", 
            RowBox[{"4", "+", SuperscriptBox["k", "2"]}], ",", 
            RowBox[{"1", "+", RowBox[{"4", " ", SuperscriptBox["k", "2"]}]}], 
            ",", RowBox[{"1", "+", SuperscriptBox["k", "2"]}]}], "}"}]}], 
      ";", RowBox[{RowBox[{"spLameEnergies3", "[", "k_", "]"}], ":=", 
        RowBox[{"{", RowBox[{RowBox[{RowBox[{"5", " ", RowBox[{"(", 
                  RowBox[{"1", "+", SuperscriptBox["k", "2"]}], ")"}]}], "-", 
              RowBox[{"2", " ", SqrtBox[RowBox[{"4", "-", RowBox[{"7", " ", 
                     SuperscriptBox["k", "2"]}], "+", RowBox[{"4", " ", 
                     SuperscriptBox["k", "4"]}]}]]}]}], ",", 
            RowBox[{RowBox[{"5", " ", RowBox[{"(", RowBox[{"1", "+", 
                    SuperscriptBox["k", "2"]}], ")"}]}], "+", 
              RowBox[{"2", " ", SqrtBox[RowBox[{"4", "-", RowBox[{"7", " ", 
                     SuperscriptBox["k", "2"]}], "+", RowBox[{"4", " ", 
                     SuperscriptBox["k", "4"]}]}]]}]}], ",", 
            RowBox[{"5", "+", RowBox[{"2", " ", SuperscriptBox["k", "2"]}], 
              "-", RowBox[{"2", " ", SqrtBox[RowBox[{"4", "-", SuperscriptBox[
                    "k", "2"], "+", SuperscriptBox["k", "4"]}]]}]}], ",", 
            RowBox[{"5", "+", RowBox[{"2", " ", SuperscriptBox["k", "2"]}], 
              "+", RowBox[{"2", " ", SqrtBox[RowBox[{"4", "-", SuperscriptBox[
                    "k", "2"], "+", SuperscriptBox["k", "4"]}]]}]}], ",", 
            RowBox[{"2", "+", RowBox[{"5", " ", SuperscriptBox["k", "2"]}], 
              "-", RowBox[{"2", " ", SqrtBox[RowBox[{"1", "-", SuperscriptBox[
                    "k", "2"], "+", RowBox[{"4", " ", SuperscriptBox["k", 
                      "4"]}]}]]}]}], ",", RowBox[{"2", "+", RowBox[{"5", " ", 
                SuperscriptBox["k", "2"]}], "+", RowBox[{"2", " ", 
                SqrtBox[RowBox[{"1", "-", SuperscriptBox["k", "2"], "+", 
                   RowBox[{"4", " ", SuperscriptBox["k", "4"]}]}]]}]}], ",", 
            RowBox[{"4", " ", RowBox[{"(", RowBox[{"1", "+", SuperscriptBox[
                   "k", "2"]}], ")"}]}]}], "}"}]}], ";", 
      RowBox[{RowBox[{"spLameRatios2", "[", "k_", "]"}], ":=", 
        RowBox[{"{", RowBox[{RowBox[{RowBox[{"-", "1"}], "-", 
              SuperscriptBox["k", "2"], "-", SqrtBox[RowBox[{"1", "-", 
                 SuperscriptBox["k", "2"], "+", SuperscriptBox["k", 
                  "4"]}]]}], ",", RowBox[{RowBox[{"-", "1"}], "-", 
              SuperscriptBox["k", "2"], "+", SqrtBox[RowBox[{"1", "-", 
                 SuperscriptBox["k", "2"], "+", SuperscriptBox["k", 
                  "4"]}]]}]}], "}"}]}], ";", 
      RowBox[{RowBox[{"spLameRatios3", "[", "k_", "]"}], ":=", 
        RowBox[{"{", RowBox[{RowBox[{RowBox[{"-", FractionBox["1", "3"]}], 
              " ", RowBox[{"(", RowBox[{RowBox[{"2", " ", RowBox[{"(", 
                      RowBox[{"1", "+", SuperscriptBox["k", "2"]}], ")"}]}], 
                  "+", SqrtBox[RowBox[{"4", "-", RowBox[{"7", " ", 
                       SuperscriptBox["k", "2"]}], "+", RowBox[{"4", " ", 
                       SuperscriptBox["k", "4"]}]}]]}], ")"}]}], ",", 
            RowBox[{RowBox[{"-", FractionBox["1", "3"]}], " ", 
              RowBox[{"(", RowBox[{RowBox[{"2", " ", RowBox[{"(", RowBox[
                       {"1", "+", SuperscriptBox["k", "2"]}], ")"}]}], "-", 
                  SqrtBox[RowBox[{"4", "-", RowBox[{"7", " ", SuperscriptBox[
                        "k", "2"]}], "+", RowBox[{"4", " ", SuperscriptBox[
                        "k", "4"]}]}]]}], ")"}]}], ",", 
            RowBox[{RowBox[{"-", "2"}], "-", SuperscriptBox["k", "2"], "-", 
              SqrtBox[RowBox[{"4", "-", SuperscriptBox["k", "2"], "+", 
                 SuperscriptBox["k", "4"]}]]}], ",", 
            RowBox[{RowBox[{"-", "2"}], "-", SuperscriptBox["k", "2"], "+", 
              SqrtBox[RowBox[{"4", "-", SuperscriptBox["k", "2"], "+", 
                 SuperscriptBox["k", "4"]}]]}], ",", 
            RowBox[{RowBox[{"-", "1"}], "-", RowBox[{"2", " ", SuperscriptBox[
                 "k", "2"]}], "-", SqrtBox[RowBox[{"1", "-", SuperscriptBox[
                  "k", "2"], "+", RowBox[{"4", " ", SuperscriptBox["k", 
                    "4"]}]}]]}], ",", RowBox[{RowBox[{"-", "1"}], "-", 
              RowBox[{"2", " ", SuperscriptBox["k", "2"]}], "+", 
              SqrtBox[RowBox[{"1", "-", SuperscriptBox["k", "2"], "+", 
                 RowBox[{"4", " ", SuperscriptBox["k", "4"]}]}]]}]}], 
          "}"}]}], ";", RowBox[{RowBox[{"spThetaEnergy", "[", 
          RowBox[{"ell_", ",", "phiEnergy_"}], "]"}], ":=", 
        RowBox[{RowBox[{"ell", " ", RowBox[{"(", RowBox[{"ell", "+", "1"}], 
              ")"}]}], "-", "phiEnergy"}]}], ";"}]], "Input", 
   InitializationCell -> True], 
  Cell[
   "Sklyanin-based coefficient metrics and round geometry (Eqs. 33\[Dash]40)"\
, "Section"], Cell["The defining metric is source transport: \
H_target=C^(-dagger) G_source C^(-1), where C sends source coefficients to \
target coefficients. A numerical invariant-matrix construction is supplied \
later as an independent check. It does not replace Sklyanin transport as the \
definition.", "Text"], 
  Cell[BoxData[RowBox[{RowBox[{RowBox[{"spMetricFromTransport", "[", 
          RowBox[{"sourceGram_", ",", "sourceToTarget_"}], "]"}], ":=", 
        RowBox[{TemplateBox[{RowBox[{"(", TemplateBox[{"sourceToTarget"}, 
               "Inverse", SyntaxForm -> SuperscriptBox], ")"}]}, 
           "ConjugateTranspose", SyntaxForm -> SuperscriptBox], ".", 
          "sourceGram", ".", TemplateBox[{"sourceToTarget"}, "Inverse", 
           SyntaxForm -> SuperscriptBox]}]}], ";", 
      RowBox[{RowBox[{"spMetricAdjoint", "[", RowBox[{"m_", ",", "h_"}], 
          "]"}], ":=", RowBox[{TemplateBox[{"h"}, "Inverse", 
           SyntaxForm -> SuperscriptBox], ".", TemplateBox[{"m"}, 
           "ConjugateTranspose", SyntaxForm -> SuperscriptBox], ".", "h"}]}], 
      ";", RowBox[{RowBox[{"spMetricResidual", "[", 
          RowBox[{"m_", ",", "h_"}], "]"}], ":=", 
        RowBox[{RowBox[{TemplateBox[{"m"}, "ConjugateTranspose", 
             SyntaxForm -> SuperscriptBox], ".", "h"}], "-", 
          RowBox[{"h", ".", "m"}]}]}], ";", 
      RowBox[{RowBox[{"spTripletMetric", "[", RowBox[{"k_", ",", "et_"}], 
          "]"}], ":=", RowBox[{FractionBox["1", "3"], " ", 
          RowBox[{"(", RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
          RowBox[{"DiagonalMatrix", "[", RowBox[{"{", RowBox[{"1", ",", 
                RowBox[{"JacobiDN", "[", RowBox[{"et", ",", SuperscriptBox[
                     "k", "2"]}], "]"}], ",", RowBox[{"JacobiCN", "[", 
                  RowBox[{"et", ",", SuperscriptBox["k", "2"]}], "]"}]}], 
              "}"}], "]"}]}]}], ";", 
      RowBox[{RowBox[{"spNormalizedTriplet", "[", 
          RowBox[{"th_", ",", "ph_", ",", "k_", ",", "et_"}], "]"}], ":=", 
        RowBox[{SqrtBox[FractionBox["3", RowBox[{"4", " ", "\[Pi]"}]]], " ", 
          RowBox[{"spTripletBasis", "[", RowBox[{"th", ",", "ph", ",", "k", 
              ",", "et"}], "]"}]}]}], ";", 
      RowBox[{RowBox[{"spRoundMetricTensor", "[", 
          RowBox[{"th_", ",", "ph_", ",", "k_"}], "]"}], ":=", 
        RowBox[{RowBox[{"spDelta", "[", RowBox[{"th", ",", "ph", ",", "k"}], 
            "]"}], " ", RowBox[{"IdentityMatrix", "[", "2", "]"}]}]}], ";", 
      RowBox[{RowBox[{"spSphereMeasure", "[", RowBox[{"th_", ",", "ph_", ",", 
            "k_"}], "]"}], ":=", RowBox[{"spDelta", "[", 
          RowBox[{"th", ",", "ph", ",", "k"}], "]"}]}], ";", 
      RowBox[{RowBox[{"spRoundGram", "[", RowBox[{"l_", ",", 
            RowBox[{"k_", "?", "NumericQ"}], ",", RowBox[{"et_", "?", 
              "NumericQ"}], ",", RowBox[{"n_Integer", ":", "64"}]}], "]"}], 
        ":=", RowBox[{"Module", "[", RowBox[
           {RowBox[{"{", RowBox[{"ths", ",", "phs", ",", "vals", ",", "ww"}], 
              "}"}], ",", RowBox[{RowBox[{"ths", "=", RowBox[{"Table", "[", 
                  RowBox[{RowBox[{RowBox[{"-", RowBox[{"spKPrime", "[", "k", 
                          "]"}]}], "+", FractionBox[RowBox[{"2", " ", 
                         RowBox[{"spKPrime", "[", "k", "]"}], " ", RowBox[
                          {"(", RowBox[{"i", "+", FractionBox["1", "2"]}], 
                          ")"}]}], "n"]}], ",", RowBox[{"{", RowBox[
                       {"i", ",", "0", ",", RowBox[{"n", "-", "1"}]}], 
                      "}"}]}], "]"}]}], ";", RowBox[{"phs", "=", 
                RowBox[{"Table", "[", RowBox[{FractionBox[RowBox[{"4", " ", 
                       RowBox[{"spK", "[", "k", "]"}], " ", RowBox[{"(", 
                         RowBox[{"i", "+", FractionBox["1", "2"]}], ")"}]}], 
                     RowBox[{"2", " ", "n"}]], ",", RowBox[{"{", RowBox[
                       {"i", ",", "0", ",", RowBox[{RowBox[{"2", " ", "n"}], 
                          "-", "1"}]}], "}"}]}], "]"}]}], ";", 
              RowBox[{"vals", "=", RowBox[{"Flatten", "[", RowBox[
                   {RowBox[{"Table", "[", RowBox[{RowBox[{"spBasis", "[", 
                          RowBox[{"l", ",", "th", ",", "ph", ",", "k", ",", 
                          "et"}], "]"}], ",", RowBox[{"{", RowBox[{"th", ",", 
                          "ths"}], "}"}], ",", RowBox[{"{", RowBox[{"ph", 
                          ",", "phs"}], "}"}]}], "]"}], ",", "1"}], "]"}]}], 
              ";", RowBox[{"ww", "=", FractionBox[RowBox[{RowBox[{"Flatten", 
                     "[", RowBox[{"Table", "[", RowBox[{RowBox[{"spDelta", 
                          "[", RowBox[{"th", ",", "ph", ",", "k"}], "]"}], 
                         ",", RowBox[{"{", RowBox[{"th", ",", "ths"}], "}"}], 
                         ",", RowBox[{"{", RowBox[{"ph", ",", "phs"}], 
                          "}"}]}], "]"}], "]"}], " ", RowBox[{"(", RowBox[
                      {"2", " ", RowBox[{"spKPrime", "[", "k", "]"}]}], 
                     ")"}], " ", RowBox[{"(", RowBox[{"4", " ", RowBox[
                        {"spK", "[", "k", "]"}]}], ")"}]}], RowBox[
                  {"n", " ", RowBox[{"(", RowBox[{"2", " ", "n"}], 
                     ")"}]}]]}], ";", RowBox[{TemplateBox[{"vals"}, 
                 "ConjugateTranspose", SyntaxForm -> SuperscriptBox], ".", 
                RowBox[{"(", RowBox[{"ww", " ", "vals"}], ")"}]}]}]}], 
          "]"}]}], ";", RowBox[{RowBox[{"spNormalizedBasis", "[", 
          RowBox[{"vals_", ",", "h_"}], "]"}], ":=", FractionBox["vals", 
         SqrtBox[RowBox[{"Diagonal", "[", "h", "]"}]]]}], ";", 
      RowBox[{RowBox[{"spNormalizedMatrices", "[", 
          RowBox[{"mats_", ",", "h_"}], "]"}], ":=", 
        RowBox[{RowBox[{"(", RowBox[{RowBox[{RowBox[{"MatrixPower", "[", 
                  RowBox[{"h", ",", FractionBox["1", "2"]}], "]"}], ".", 
                "#1", ".", RowBox[{"MatrixPower", "[", RowBox[{"h", ",", 
                    RowBox[{"-", FractionBox["1", "2"]}]}], "]"}]}], "&"}], 
            ")"}], "/@", "mats"}]}], ";", 
      RowBox[{RowBox[{"spSphericalTransportFactors", "[", 
          RowBox[{"h_", ",", "roundLimitGram_"}], "]"}], ":=", 
        SqrtBox[FractionBox[RowBox[{"Diagonal", "[", "h", "]"}], 
          RowBox[{"Diagonal", "[", "roundLimitGram", "]"}]]]}], ";"}]], 
   "Input", InitializationCell -> True], 
  Cell["Theta conventions, gauge and symmetrization (Appendix A)", 
   "Section"], Cell["EllipticTheta in Mathematica has an angular argument and \
a nome. The paper Theta_j(z) has a Jacobi-length argument z, hence the \
Pi/(2K) conversion. The full meromorphic symmetrization is recorded as a held \
noncommutative identity.", "Text"], 
  Cell[BoxData[RowBox[
     {RowBox[{RowBox[{"spTheta", "[", RowBox[{"j_", ",", "z_", ",", "k_"}], 
          "]"}], ":=", RowBox[{"EllipticTheta", "[", 
          RowBox[{"j", ",", FractionBox[RowBox[{"\[Pi]", " ", "z"}], 
             RowBox[{"2", " ", RowBox[{"spK", "[", "k", "]"}]}]], ",", 
            RowBox[{"Exp", "[", RowBox[{"-", FractionBox[RowBox[{"\[Pi]", 
                   " ", RowBox[{"spKPrime", "[", "k", "]"}]}], RowBox[
                  {"spK", "[", "k", "]"}]]}], "]"}]}], "]"}]}], ";", 
      RowBox[{RowBox[{"spGauge", "[", RowBox[{"ell_Integer", ",", "z_", ",", 
            "k_", ",", "et_"}], "]"}], ":=", 
        RowBox[{"If", "[", RowBox[{RowBox[{"ell", "\[Equal]", "0"}], ",", 
            "1", ",", RowBox[{"Product", "[", RowBox[{FractionBox["1", 
                 RowBox[{"spTheta", "[", RowBox[{"1", ",", RowBox[{"z", "+", 
                       RowBox[{"r", " ", "et"}]}], ",", "k"}], "]"}]], ",", 
                RowBox[{"{", RowBox[{"r", ",", RowBox[{RowBox[{"-", "ell"}], 
                      "+", "1"}], ",", RowBox[{"ell", "-", "1"}], ",", "2"}], 
                  "}"}]}], "]"}]}], "]"}]}], ";", 
      RowBox[{RowBox[{"spThetaPair", "[", RowBox[{"n_", ",", "z_", ",", "k_", 
            ",", "et_"}], "]"}], ":=", FractionBox[
         RowBox[{RowBox[{"spTheta", "[", RowBox[{"1", ",", RowBox[
                {"z", "-", RowBox[{"n", " ", "et"}]}], ",", "k"}], "]"}], 
           " ", RowBox[{"spTheta", "[", RowBox[{"1", ",", RowBox[
                {"z", "+", RowBox[{"n", " ", "et"}]}], ",", "k"}], "]"}]}], 
         SuperscriptBox[RowBox[{"spTheta", "[", RowBox[{"1", ",", "z", ",", 
              "k"}], "]"}], "2"]]}], ";", 
      RowBox[{RowBox[{"spThetaPairJacobi", "[", RowBox[{"n_", ",", "z_", ",", 
            "k_", ",", "et_"}], "]"}], ":=", 
        RowBox[{SuperscriptBox[RowBox[{"(", FractionBox[RowBox[{"spTheta", 
                "[", RowBox[{"4", ",", RowBox[{"n", " ", "et"}], ",", "k"}], 
                "]"}], RowBox[{"spTheta", "[", RowBox[{"4", ",", "0", ",", 
                  "k"}], "]"}]], ")"}], "2"], " ", 
          RowBox[{"(", RowBox[{"1", "-", FractionBox[SuperscriptBox[
                RowBox[{"JacobiSN", "[", RowBox[{RowBox[{"n", " ", "et"}], 
                    ",", SuperscriptBox["k", "2"]}], "]"}], "2"], 
               SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[{"z", ",", 
                    SuperscriptBox["k", "2"]}], "]"}], "2"]]}], ")"}]}]}], 
      ";", RowBox[{RowBox[{"spGaugeConstant", "[", 
          RowBox[{"ell_", ",", "k_", ",", "et_"}], "]"}], ":=", 
        RowBox[{"Switch", "[", RowBox[{"ell", ",", "0", ",", "1", ",", "1", 
            ",", SuperscriptBox[RowBox[{"(", FractionBox[RowBox[{"spTheta", 
                  "[", RowBox[{"4", ",", "et", ",", "k"}], "]"}], 
                RowBox[{"spTheta", "[", RowBox[{"4", ",", "0", ",", "k"}], 
                  "]"}]], ")"}], "2"], ",", "2", ",", SuperscriptBox[
             RowBox[{"(", FractionBox[RowBox[{"spTheta", "[", RowBox[
                   {"4", ",", RowBox[{"2", " ", "et"}], ",", "k"}], "]"}], 
                RowBox[{"spTheta", "[", RowBox[{"4", ",", "et", ",", "k"}], 
                  "]"}]], ")"}], "2"], ",", "3", ",", SuperscriptBox[
             RowBox[{"(", FractionBox[RowBox[{RowBox[{"spTheta", "[", 
                    RowBox[{"4", ",", RowBox[{"3", " ", "et"}], ",", "k"}], 
                    "]"}], " ", RowBox[{"spTheta", "[", RowBox[{"4", ",", 
                      "et", ",", "k"}], "]"}]}], RowBox[{RowBox[{"spTheta", 
                    "[", RowBox[{"4", ",", RowBox[{"2", " ", "et"}], ",", 
                      "k"}], "]"}], " ", RowBox[{"spTheta", "[", RowBox[
                     {"4", ",", "0", ",", "k"}], "]"}]}]], ")"}], "2"]}], 
          "]"}]}], ";", RowBox[{RowBox[{"spKZVariables", "[", 
          RowBox[{"th_", ",", "ph_", ",", "k_", ",", "et_"}], "]"}], ":=", 
        RowBox[{"Association", "[", RowBox[{RowBox[{"\"w\"", "\[Rule]", 
              RowBox[{RowBox[{"spK", "[", "k", "]"}], "+", RowBox[
                 {"\[ImaginaryI]", " ", "th"}]}]}], ",", 
            RowBox[{"\"z\"", "\[Rule]", RowBox[{"ph", "+", RowBox[
                 {"\[ImaginaryI]", " ", RowBox[{"spKPrime", "[", "k", 
                    "]"}]}]}]}], ",", RowBox[{"\"epsilon\"", "\[Rule]", 
              FractionBox["et", RowBox[{"4", " ", RowBox[{"spK", "[", "k", 
                   "]"}]}]]}]}], "]"}]}], ";", 
      RowBox[{"spSymmetrizationIdentity", "=", 
        TagBox[RowBox[{"scriptSsym", "\[Equal]", RowBox[{"scriptS", "-", 
             RowBox[{FractionBox["1", "2"], " ", RowBox[
                {RowBox[{"(", RowBox[{"bMinus", "-", "bPlus"}], ")"}], "**", 
                 "nabla"}]}]}], "\[Equal]", RowBox[
            {RowBox[{FractionBox["1", "2"], " ", RowBox[
                {RowBox[{"(", RowBox[{"bMinus", "+", "bPlus"}], ")"}], "**", 
                 RowBox[{"(", RowBox[{RowBox[{"aZetaPlus", "**", "tPlus"}], 
                     "-", RowBox[{"aZetaMinus", "**", "tMinus"}]}], 
                   ")"}]}]}], "-", RowBox[{FractionBox["1", "2"], " ", RowBox[
                {RowBox[{"(", RowBox[{"bMinus", "-", "bPlus"}], ")"}], "**", 
                 RowBox[{"(", RowBox[{RowBox[{"aXPlus", "**", "kPlus"}], "-", 
                     RowBox[{"aXMinus", "**", "kMinus"}]}], ")"}]}]}]}]}], 
         HoldForm]}], ";", RowBox[{RowBox[{"spCovariantCoefficient", "[", 
          RowBox[{"sign_", ",", "z_", ",", "ell_", ",", "k_", ",", "et_"}], 
          "]"}], ":=", FractionBox[RowBox[{"spTheta", "[", 
           RowBox[{"1", ",", RowBox[{"z", "-", RowBox[{"sign", " ", "ell", 
                 " ", "et"}]}], ",", "k"}], "]"}], 
         RowBox[{"spTheta", "[", RowBox[{"1", ",", "z", ",", "k"}], "]"}]]}], 
      ";"}]], "Input", InitializationCell -> True], 
  Cell[
   "Complex-coordinate triplet and higher-spin theta identity (Appendix C)", 
   "Section"], Cell["Use u=(phi+i theta)/2, so u+Conjugate[u]=phi and \
u-Conjugate[u]=i theta. These are real-analytic target functions, not \
holomorphic evaluation of a source state. The source state variable w is \
separate.", "Text"], 
  Cell[BoxData[RowBox[{RowBox[{RowBox[{"spThetaCoordinates", "[", 
          RowBox[{"th_", ",", "ph_", ",", "k_"}], "]"}], ":=", 
        FractionBox[RowBox[{"{", RowBox[{RowBox[{RowBox[{"spTheta", "[", 
                 RowBox[{"1", ",", "ph", ",", "k"}], "]"}], " ", RowBox[
                {"spTheta", "[", RowBox[{"3", ",", RowBox[{"\[ImaginaryI]", 
                     " ", "th"}], ",", "k"}], "]"}]}], ",", 
             RowBox[{RowBox[{"spTheta", "[", RowBox[{"2", ",", "ph", ",", 
                   "k"}], "]"}], " ", RowBox[{"spTheta", "[", RowBox[
                  {"4", ",", RowBox[{"\[ImaginaryI]", " ", "th"}], ",", 
                   "k"}], "]"}]}], ",", RowBox[{RowBox[{"-", 
                 "\[ImaginaryI]"}], " ", RowBox[{"spTheta", "[", 
                 RowBox[{"3", ",", "ph", ",", "k"}], "]"}], " ", RowBox[
                {"spTheta", "[", RowBox[{"1", ",", RowBox[{"\[ImaginaryI]", 
                     " ", "th"}], ",", "k"}], "]"}]}]}], "}"}], 
         RowBox[{RowBox[{"spTheta", "[", RowBox[{"4", ",", "ph", ",", "k"}], 
             "]"}], " ", RowBox[{"spTheta", "[", RowBox[{"2", ",", RowBox[
                {"\[ImaginaryI]", " ", "th"}], ",", "k"}], "]"}]}]]}], ";", 
      RowBox[{RowBox[{"spThetaProductFactor", "[", 
          RowBox[{"r_", ",", "n_", ",", "th_", ",", "ph_", ",", "k_", ",", 
            "et_"}], "]"}], ":=", FractionBox[
         RowBox[{RowBox[{"(", RowBox[{SuperscriptBox[RowBox[{"spTheta", "[", 
                  RowBox[{"4", ",", "ph", ",", "k"}], "]"}], "2"], "+", 
               FractionBox[RowBox[{"r", " ", SuperscriptBox[RowBox[
                    {"spTheta", "[", RowBox[{"1", ",", "ph", ",", "k"}], 
                     "]"}], "2"]}], "k"]}], ")"}], " ", 
           RowBox[{"(", RowBox[{SuperscriptBox[RowBox[{"spTheta", "[", 
                  RowBox[{"2", ",", RowBox[{"\[ImaginaryI]", " ", "th"}], 
                    ",", "k"}], "]"}], "2"], "+", FractionBox[RowBox[
                 {"r", " ", SuperscriptBox[RowBox[{"spTheta", "[", RowBox[
                      {"3", ",", RowBox[{"\[ImaginaryI]", " ", "th"}], ",", 
                       "k"}], "]"}], "2"]}], "k"]}], ")"}]}], 
         RowBox[{RowBox[{"(", RowBox[{SuperscriptBox[RowBox[{"spTheta", "[", 
                  RowBox[{"4", ",", "ph", ",", "k"}], "]"}], "2"], "-", 
               RowBox[{"k", " ", SuperscriptBox[RowBox[{"JacobiSN", "[", 
                    RowBox[{RowBox[{"n", " ", "et"}], ",", SuperscriptBox[
                       "k", "2"]}], "]"}], "2"], " ", SuperscriptBox[
                  RowBox[{"spTheta", "[", RowBox[{"1", ",", "ph", ",", "k"}], 
                    "]"}], "2"]}]}], ")"}], " ", 
           RowBox[{"(", RowBox[{SuperscriptBox[RowBox[{"spTheta", "[", 
                  RowBox[{"2", ",", RowBox[{"\[ImaginaryI]", " ", "th"}], 
                    ",", "k"}], "]"}], "2"], "-", RowBox[{"k", " ", 
                 SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[
                     {RowBox[{"n", " ", "et"}], ",", SuperscriptBox["k", 
                       "2"]}], "]"}], "2"], " ", SuperscriptBox[RowBox[
                   {"spTheta", "[", RowBox[{"3", ",", RowBox[
                       {"\[ImaginaryI]", " ", "th"}], ",", "k"}], "]"}], 
                  "2"]}]}], ")"}]}]]}], ";", 
      RowBox[{RowBox[{"spSourceBasis", "[", RowBox[{"l_Integer", ",", "w_", 
            ",", "k_"}], "]"}], ":=", RowBox[{"Join", "[", 
          RowBox[{RowBox[{"Table", "[", RowBox[{RowBox[{SuperscriptBox[
                   RowBox[{"spTheta", "[", RowBox[{"3", ",", RowBox[{"2", 
                         " ", "w"}], ",", "k"}], "]"}], RowBox[{"l", "-", 
                     "j"}]], " ", SuperscriptBox[RowBox[{"spTheta", "[", 
                     RowBox[{"4", ",", RowBox[{"2", " ", "w"}], ",", "k"}], 
                     "]"}], "j"]}], ",", RowBox[{"{", RowBox[{"j", ",", "0", 
                    ",", "l"}], "}"}]}], "]"}], ",", 
            RowBox[{"Table", "[", RowBox[{RowBox[{RowBox[{"spTheta", "[", 
                    RowBox[{"2", ",", RowBox[{"2", " ", "w"}], ",", "k"}], 
                    "]"}], " ", SuperscriptBox[RowBox[{"spTheta", "[", 
                     RowBox[{"3", ",", RowBox[{"2", " ", "w"}], ",", "k"}], 
                     "]"}], RowBox[{"l", "-", "1", "-", "j"}]], " ", 
                  SuperscriptBox[RowBox[{"spTheta", "[", RowBox[{"4", ",", 
                       RowBox[{"2", " ", "w"}], ",", "k"}], "]"}], "j"]}], 
                ",", RowBox[{"{", RowBox[{"j", ",", "0", ",", RowBox[
                     {"l", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}], ";", 
      RowBox[{RowBox[{"spSourceAction", "[", RowBox[{"aa_Integer", ",", "f_", 
            ",", "w_", ",", "l_", ",", "k_", ",", "et_"}], "]"}], ":=", 
        FractionBox[RowBox[{SuperscriptBox["\[ImaginaryI]", 
            RowBox[{"Boole", "[", RowBox[{"aa", "\[Equal]", "2"}], "]"}]], 
           " ", RowBox[{"spTheta", "[", RowBox[{RowBox[{"aa", "+", "1"}], 
               ",", FractionBox["et", "2"], ",", "k"}], "]"}], " ", 
           RowBox[{"(", RowBox[{RowBox[{RowBox[{"spTheta", "[", RowBox[
                    {RowBox[{"aa", "+", "1"}], ",", RowBox[{RowBox[{"2", " ", 
                         "w"}], "-", RowBox[{"l", " ", "et"}]}], ",", "k"}], 
                   "]"}], " ", RowBox[{"f", "[", RowBox[{"w", "+", 
                     FractionBox["et", "2"]}], "]"}]}], "-", RowBox[
                {RowBox[{"spTheta", "[", RowBox[{RowBox[{"aa", "+", "1"}], 
                     ",", RowBox[{RowBox[{RowBox[{"-", "2"}], " ", "w"}], 
                       "-", RowBox[{"l", " ", "et"}]}], ",", "k"}], "]"}], 
                 " ", RowBox[{"f", "[", RowBox[{"w", "-", FractionBox["et", 
                      "2"]}], "]"}]}]}], ")"}]}], 
         RowBox[{"spTheta", "[", RowBox[{"1", ",", RowBox[{"2", " ", "w"}], 
             ",", "k"}], "]"}]]}], ";", 
      RowBox[{RowBox[{"spSourceD", "[", RowBox[{"coeffs_", ",", "l_", ",", 
            "w_", ",", "k_", ",", "et_"}], "]"}], ":=", 
        RowBox[{RowBox[{"spSourceBasis", "[", RowBox[{"l", ",", "w", ",", 
              "k"}], "]"}], ".", "coeffs"}]}], ";"}]], "Input", 
   InitializationCell -> True], 
  Cell["Inverse intertwiner and spectral projectors (Appendix C)", 
   "Section"], Cell["Given source D eigenvectors R and nonzero diagonal map \
factors t, the forward coefficient map is DiagonalMatrix[t].Inverse[R]; the \
inverse is R.DiagonalMatrix[1/t]. Degenerate spectra require a different \
coefficient extraction than individual D projectors.", "Text"], 
  Cell[BoxData[RowBox[{RowBox[{RowBox[{"spForwardCoefficientMap", "[", 
          RowBox[{"r_", ",", "t_"}], "]"}], ":=", 
        RowBox[{RowBox[{"DiagonalMatrix", "[", "t", "]"}], ".", 
          TemplateBox[{"r"}, "Inverse", SyntaxForm -> SuperscriptBox]}]}], 
      ";", RowBox[{RowBox[{"spInverseCoefficientMap", "[", 
          RowBox[{"r_", ",", "t_"}], "]"}], ":=", 
        RowBox[{"r", ".", RowBox[{"DiagonalMatrix", "[", FractionBox["1", 
             "t"], "]"}]}]}], ";", 
      RowBox[{RowBox[{"spInverseMetricAdjoint", "[", 
          RowBox[{"c_", ",", "sourceGram_", ",", "targetMetric_"}], "]"}], 
        ":=", RowBox[{TemplateBox[{"sourceGram"}, "Inverse", 
           SyntaxForm -> SuperscriptBox], ".", TemplateBox[{"c"}, 
           "ConjugateTranspose", SyntaxForm -> SuperscriptBox], ".", 
          "targetMetric"}]}], ";", 
      RowBox[{RowBox[{"spSpectralProjector", "[", 
          RowBox[{"d_", ",", "eigenvalues_", ",", "i_"}], "]"}], ":=", 
        RowBox[{"Fold", "[", RowBox[{"Dot", ",", RowBox[{"IdentityMatrix", 
              "[", RowBox[{"Length", "[", "eigenvalues", "]"}], "]"}], ",", 
            RowBox[{"Table", "[", RowBox[{RowBox[{"If", "[", RowBox[
                   {RowBox[{"j", "\[Equal]", "i"}], ",", RowBox[
                     {"IdentityMatrix", "[", RowBox[{"Length", "[", 
                        "eigenvalues", "]"}], "]"}], ",", FractionBox[
                     RowBox[{"d", "-", RowBox[{RowBox[{"eigenvalues", 
                          "\[LeftDoubleBracket]", "j", 
                          "\[RightDoubleBracket]"}], " ", RowBox[
                          {"IdentityMatrix", "[", RowBox[{"Length", "[", 
                          "eigenvalues", "]"}], "]"}]}]}], RowBox[
                      {RowBox[{"eigenvalues", "\[LeftDoubleBracket]", "i", 
                         "\[RightDoubleBracket]"}], "-", RowBox[
                        {"eigenvalues", "\[LeftDoubleBracket]", "j", 
                         "\[RightDoubleBracket]"}]}]]}], "]"}], ",", 
                RowBox[{"{", RowBox[{"j", ",", RowBox[{"Length", "[", 
                      "eigenvalues", "]"}]}], "}"}]}], "]"}]}], "]"}]}], ";", 
      RowBox[{RowBox[{"spInverseFromTargetCoefficients", "[", 
          RowBox[{"targetCoeffs_", ",", "r_", ",", "t_"}], "]"}], ":=", 
        RowBox[{"r", ".", RowBox[{"DiagonalMatrix", "[", FractionBox["1", 
             "t"], "]"}], ".", "targetCoeffs"}]}], ";", 
      RowBox[{RowBox[{"spInverseKernel", "[", RowBox[{"w_", ",", "theta_", 
            ",", "phi_", ",", "l_", ",", "k_", ",", "et_", ",", 
            "inverseCoefficientMap_", ",", "roundGram_"}], "]"}], ":=", 
        RowBox[{RowBox[{"spSourceBasis", "[", RowBox[{"l", ",", "w", ",", 
              "k"}], "]"}], ".", "inverseCoefficientMap", ".", 
          TemplateBox[{"roundGram"}, "Inverse", SyntaxForm -> 
            SuperscriptBox], ".", RowBox[{"Conjugate", "[", 
            RowBox[{"spBasis", "[", RowBox[{"l", ",", "theta", ",", "phi", 
                ",", "k", ",", "et"}], "]"}], "]"}]}]}], ";"}]], "Input", 
   InitializationCell -> True], 
  Cell["Original Sklyanin density and source Gram (Appendix D)", "Section"], 
  Cell["The source shift is eta/2. Pairing opposite shifts yields the direct \
real Jacobi density in the next section. Numerical source integration here is \
over the original full torus rectangle.", "Text"], 
  Cell[BoxData[RowBox[{RowBox[{RowBox[{"spSklyaninDensity", "[", 
          RowBox[{"l_", ",", "w_", ",", "k_", ",", "et_"}], "]"}], ":=", 
        FractionBox[RowBox[{RowBox[{"spTheta", "[", RowBox[{"1", ",", RowBox[
                {"2", " ", "w"}], ",", "k"}], "]"}], " ", 
           RowBox[{"spTheta", "[", RowBox[{"1", ",", RowBox[{"2", " ", 
                 RowBox[{"Conjugate", "[", "w", "]"}]}], ",", "k"}], "]"}]}], 
         RowBox[{UnderoverscriptBox["\[Product]", RowBox[{"j", "=", "0"}], 
            RowBox[{RowBox[{"2", " ", "l"}], "+", "1"}]], 
           RowBox[{RowBox[{"spTheta", "[", RowBox[{"3", ",", RowBox[
                  {"w", "+", RowBox[{"Conjugate", "[", "w", "]"}], "+", 
                   RowBox[{FractionBox["1", "2"], " ", RowBox[{"(", RowBox[
                        {RowBox[{"2", " ", "j"}], "-", RowBox[{"2", " ", 
                          "l"}], "-", "1"}], ")"}], " ", "et"}]}], ",", 
                 "k"}], "]"}], " ", RowBox[{"spTheta", "[", RowBox[
                {"3", ",", RowBox[{"w", "-", RowBox[{"Conjugate", "[", "w", 
                     "]"}], "+", RowBox[{FractionBox["1", "2"], " ", 
                     RowBox[{"(", RowBox[{RowBox[{"2", " ", "j"}], "-", 
                         RowBox[{"2", " ", "l"}], "-", "1"}], ")"}], " ", 
                     "et"}]}], ",", "k"}], "]"}]}]}]]}], ";", 
      RowBox[{RowBox[{"spSourceGram", "[", RowBox[{"l_", ",", 
            RowBox[{"k_", "?", "NumericQ"}], ",", RowBox[{"et_", "?", 
              "NumericQ"}], ",", RowBox[{"n_Integer", ":", "48"}]}], "]"}], 
        ":=", RowBox[{"Module", "[", RowBox[
           {RowBox[{"{", RowBox[{"xs", ",", "ys", ",", "values", ",", 
                "weights"}], "}"}], ",", RowBox[{RowBox[{"xs", "=", 
                RowBox[{"Table", "[", RowBox[{FractionBox[RowBox[{"2", " ", 
                       RowBox[{"spK", "[", "k", "]"}], " ", RowBox[{"(", 
                         RowBox[{"i", "+", FractionBox["1", "2"]}], ")"}]}], 
                     "n"], ",", RowBox[{"{", RowBox[{"i", ",", "0", ",", 
                        RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
              RowBox[{"ys", "=", RowBox[{"Table", "[", RowBox[{FractionBox[
                     RowBox[{"2", " ", RowBox[{"spKPrime", "[", "k", "]"}], 
                       " ", RowBox[{"(", RowBox[{"i", "+", FractionBox["1", 
                          "2"]}], ")"}]}], "n"], ",", RowBox[{"{", RowBox[
                       {"i", ",", "0", ",", RowBox[{"n", "-", "1"}]}], 
                      "}"}]}], "]"}]}], ";", RowBox[{"values", "=", 
                RowBox[{"Flatten", "[", RowBox[{RowBox[{"Table", "[", 
                      RowBox[{RowBox[{"spSourceBasis", "[", RowBox[{"l", ",", 
                          RowBox[{"x", "+", RowBox[{"\[ImaginaryI]", " ", 
                          "y"}]}], ",", "k"}], "]"}], ",", RowBox[{"{", 
                          RowBox[{"x", ",", "xs"}], "}"}], ",", RowBox[
                         {"{", RowBox[{"y", ",", "ys"}], "}"}]}], "]"}], ",", 
                    "1"}], "]"}]}], ";", RowBox[{"weights", "=", 
                FractionBox[RowBox[{RowBox[{"Flatten", "[", RowBox[{"Table", 
                       "[", RowBox[{RowBox[{"spSklyaninDensity", "[", RowBox[
                          {"l", ",", RowBox[{"x", "+", RowBox[
                          {"\[ImaginaryI]", " ", "y"}]}], ",", "k", ",", 
                          "et"}], "]"}], ",", RowBox[{"{", RowBox[{"x", ",", 
                          "xs"}], "}"}], ",", RowBox[{"{", RowBox[{"y", ",", 
                          "ys"}], "}"}]}], "]"}], "]"}], " ", "4", " ", 
                   RowBox[{"spK", "[", "k", "]"}], " ", RowBox[{"spKPrime", 
                     "[", "k", "]"}]}], SuperscriptBox["n", "2"]]}], ";", 
              RowBox[{TemplateBox[{"values"}, "ConjugateTranspose", 
                 SyntaxForm -> SuperscriptBox], ".", RowBox[{"(", 
                  RowBox[{"weights", " ", "values"}], ")"}]}]}]}], "]"}]}], 
      ";", RowBox[{RowBox[{"spMetricGauge", "[", RowBox[{"f_", ",", "th_", 
            ",", "ph_", ",", "l_", ",", "k_"}], "]"}], ":=", 
        FractionBox[RowBox[{"f", "[", RowBox[{FractionBox["1", "2"], " ", 
             RowBox[{"(", RowBox[{"ph", "+", RowBox[{"\[ImaginaryI]", " ", 
                   "th"}]}], ")"}]}], "]"}], SuperscriptBox[
          RowBox[{"(", RowBox[{RowBox[{"spTheta", "[", RowBox[{"4", ",", 
                  "ph", ",", "k"}], "]"}], " ", RowBox[{"spTheta", "[", 
                RowBox[{"2", ",", RowBox[{"\[ImaginaryI]", " ", "th"}], ",", 
                  "k"}], "]"}]}], ")"}], "l"]]}], ";"}]], "Input", 
   InitializationCell -> True], 
  Cell["Direct Jacobi metric weight and exact scalar (Appendix D)", 
   "Section"], Cell["This is a local weight for the gauged SOURCE functions. \
For target functions use the inverse intertwiner before the gauge. It is not \
a local surface measure for the unchanged target basis, and is not the \
round-sphere density Delta. The 1/4 is the coordinate Jacobian, not a sphere \
covering correction.", "Text"], 
  Cell[BoxData[RowBox[{RowBox[{RowBox[{"spJacobiMetricWeight", "[", 
          RowBox[{"l_", ",", "th_", ",", "ph_", ",", "k_", ",", "et_"}], 
          "]"}], ":=", FractionBox[RowBox[
          {RowBox[{SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[
                 {"ph", ",", SuperscriptBox["k", "2"]}], "]"}], "2"], " ", 
             SuperscriptBox[RowBox[{"JacobiCN", "[", RowBox[{"th", ",", 
                  RowBox[{"1", "-", SuperscriptBox["k", "2"]}]}], "]"}], 
              "2"]}], "+", SuperscriptBox[RowBox[{"JacobiSN", "[", 
              RowBox[{"th", ",", RowBox[{"1", "-", SuperscriptBox["k", 
                   "2"]}]}], "]"}], "2"]}], 
         RowBox[{UnderoverscriptBox["\[Product]", RowBox[{"j", "=", "0"}], 
            "l"], RowBox[{RowBox[{"(", RowBox[{SuperscriptBox[RowBox[
                   {"JacobiDN", "[", RowBox[{RowBox[{FractionBox["1", "2"], 
                        " ", RowBox[{"(", RowBox[{RowBox[{"2", " ", "j"}], 
                          "+", "1"}], ")"}], " ", "et"}], ",", SuperscriptBox[
                       "k", "2"]}], "]"}], "2"], "-", RowBox[{SuperscriptBox[
                    "k", "2"], " ", SuperscriptBox[RowBox[{"JacobiCN", "[", 
                      RowBox[{RowBox[{FractionBox["1", "2"], " ", RowBox[
                          {"(", RowBox[{RowBox[{"2", " ", "j"}], "+", "1"}], 
                          ")"}], " ", "et"}], ",", SuperscriptBox["k", 
                         "2"]}], "]"}], "2"], " ", SuperscriptBox[RowBox[
                     {"JacobiSN", "[", RowBox[{"ph", ",", SuperscriptBox["k", 
                         "2"]}], "]"}], "2"]}]}], ")"}], " ", 
             RowBox[{"(", RowBox[{SuperscriptBox[RowBox[{"JacobiDN", "[", 
                    RowBox[{RowBox[{FractionBox["1", "2"], " ", RowBox[
                         {"(", RowBox[{RowBox[{"2", " ", "j"}], "+", "1"}], 
                          ")"}], " ", "et"}], ",", SuperscriptBox["k", 
                       "2"]}], "]"}], "2"], "-", RowBox[{RowBox[{"(", 
                     RowBox[{"1", "-", SuperscriptBox["k", "2"]}], ")"}], 
                   " ", SuperscriptBox[RowBox[{"JacobiSN", "[", RowBox[
                       {"th", ",", RowBox[{"1", "-", SuperscriptBox["k", 
                          "2"]}]}], "]"}], "2"]}]}], ")"}]}]}]]}], ";", 
      RowBox[{RowBox[{"spMetricConstantExpression", "[", 
          RowBox[{"l_Integer", ",", "k_", ",", "et_"}], "]"}], ":=", 
        FractionBox[RowBox[{SuperscriptBox[RowBox[{"(", RowBox[{"k", " ", 
                SqrtBox[RowBox[{"1", "-", SuperscriptBox["k", "2"]}]]}], 
              ")"}], RowBox[{"l", "+", "1"}]], " ", "\[Pi]", " ", 
           RowBox[{"Exp", "[", RowBox[{RowBox[{"-", "4"}], " ", RowBox[
                {UnderoverscriptBox["\[Sum]", RowBox[{"j", "=", "0"}], "l"], 
                 RowBox[{"(", RowBox[{TemplateBox[{RowBox[{RowBox[{"(", 
                          RowBox[{RowBox[{FractionBox["1", "2"], " ", RowBox[
                          {"(", RowBox[{RowBox[{"2", " ", "j"}], "+", "1"}], 
                          ")"}], " ", "et"}], "-", "v"}], ")"}], " ", 
                         SuperscriptBox[RowBox[{"JacobiDN", "[", RowBox[
                          {"v", ",", SuperscriptBox["k", "2"]}], "]"}], 
                          "2"]}], "v", "0", RowBox[{FractionBox["1", "2"], 
                         " ", RowBox[{"(", RowBox[{RowBox[{"2", " ", "j"}], 
                          "+", "1"}], ")"}], " ", "et"}]}, 
                      "InactiveIntegrate", DisplayFunction -> (RowBox[
                         {SubsuperscriptBox[StyleBox["\[Integral]", 
                          "Inactive"], #3, #4], RowBox[{#1, RowBox[{StyleBox[
                          "\[DifferentialD]", "Inactive"], #2}]}]}] & ), 
                      InterpretationFunction -> (RowBox[{RowBox[{"Inactive", 
                          "[", "Integrate", "]"}], "[", RowBox[{#1, ",", 
                          RowBox[{"{", RowBox[{#2, ",", #3, ",", #4}], 
                          "}"}]}], "]"}] & )], "-", FractionBox[RowBox[
                       {RowBox[{"EllipticE", "[", SuperscriptBox["k", "2"], 
                          "]"}], " ", SuperscriptBox[RowBox[{"(", RowBox[
                          {RowBox[{"2", " ", "j"}], "+", "1"}], ")"}], "2"], 
                        " ", SuperscriptBox["et", "2"]}], RowBox[{"8", " ", 
                        RowBox[{"EllipticK", "[", SuperscriptBox["k", "2"], 
                          "]"}]}]]}], ")"}]}]}], "]"}]}], 
         RowBox[{"2", " ", RowBox[{"EllipticK", "[", SuperscriptBox["k", 
              "2"], "]"}]}]]}], ";", 
      RowBox[{RowBox[{"spMetricConstant", "[", RowBox[{"l_Integer", ",", 
            RowBox[{"k_", "?", "NumericQ"}], ",", RowBox[{"et_", "?", 
              "NumericQ"}]}], "]"}], ":=", FractionBox[
         RowBox[{SuperscriptBox[RowBox[{"(", RowBox[{"k", " ", SqrtBox[
                 RowBox[{"1", "-", SuperscriptBox["k", "2"]}]]}], ")"}], 
            RowBox[{"l", "+", "1"}]], " ", "\[Pi]", " ", 
           RowBox[{"Exp", "[", RowBox[{RowBox[{"-", "4"}], " ", RowBox[
                {UnderoverscriptBox["\[Sum]", RowBox[{"j", "=", "0"}], "l"], 
                 RowBox[{"(", RowBox[{RowBox[{"NIntegrate", "[", RowBox[
                        {RowBox[{RowBox[{"(", RowBox[{RowBox[{FractionBox[
                          "1", "2"], " ", RowBox[{"(", RowBox[{RowBox[{"2", 
                          " ", "j"}], "+", "1"}], ")"}], " ", "et"}], "-", 
                          "v"}], ")"}], " ", SuperscriptBox[RowBox[
                          {"JacobiDN", "[", RowBox[{"v", ",", SuperscriptBox[
                          "k", "2"]}], "]"}], "2"]}], ",", RowBox[{"{", 
                          RowBox[{"v", ",", "0", ",", RowBox[{FractionBox[
                          "1", "2"], " ", RowBox[{"(", RowBox[{RowBox[{"2", 
                          " ", "j"}], "+", "1"}], ")"}], " ", "et"}]}], 
                          "}"}]}], "]"}], "-", FractionBox[RowBox[
                       {RowBox[{"EllipticE", "[", SuperscriptBox["k", "2"], 
                          "]"}], " ", SuperscriptBox[RowBox[{"(", RowBox[
                          {RowBox[{"2", " ", "j"}], "+", "1"}], ")"}], "2"], 
                        " ", SuperscriptBox["et", "2"]}], RowBox[{"8", " ", 
                        RowBox[{"EllipticK", "[", SuperscriptBox["k", "2"], 
                          "]"}]}]]}], ")"}]}]}], "]"}]}], 
         RowBox[{"2", " ", RowBox[{"EllipticK", "[", SuperscriptBox["k", 
              "2"], "]"}]}]]}], ";", 
      RowBox[{RowBox[{"spJacobiInnerProduct", "[", 
          RowBox[{"ft_", ",", "gt_", ",", "l_Integer", ",", 
            RowBox[{"k_", "?", "NumericQ"}], ",", RowBox[{"et_", "?", 
              "NumericQ"}]}], "]"}], ":=", RowBox[{FractionBox["1", "4"], 
          " ", RowBox[{"spMetricConstant", "[", RowBox[{"l", ",", "k", ",", 
              "et"}], "]"}], " ", RowBox[{"NIntegrate", "[", 
            RowBox[{RowBox[{RowBox[{"Conjugate", "[", RowBox[{"ft", "[", 
                    RowBox[{"th", ",", "ph"}], "]"}], "]"}], " ", 
                RowBox[{"gt", "[", RowBox[{"th", ",", "ph"}], "]"}], " ", 
                RowBox[{"spJacobiMetricWeight", "[", RowBox[{"l", ",", "th", 
                    ",", "ph", ",", "k", ",", "et"}], "]"}]}], ",", 
              RowBox[{"{", RowBox[{"ph", ",", "0", ",", RowBox[{"4", " ", 
                    RowBox[{"spK", "[", "k", "]"}]}]}], "}"}], ",", 
              RowBox[{"{", RowBox[{"th", ",", "0", ",", RowBox[{"4", " ", 
                    RowBox[{"spKPrime", "[", "k", "]"}]}]}], "}"}], ",", 
              RowBox[{"Method", "\[Rule]", "\"GlobalAdaptive\""}]}], 
            "]"}]}]}], ";", RowBox[{"spFullMetricFormula", "=", 
        TagBox[RowBox[{RowBox[{"innerProduct", "[", RowBox[{"F", ",", "G"}], 
             "]"}], "\[Equal]", RowBox[{FractionBox["1", "4"], " ", 
             "metricConstant", " ", TemplateBox[{FractionBox[RowBox[
                 {RowBox[{"Conjugate", "[", RowBox[{RowBox[
                       {"inverseIntertwiner", "[", "F", "]"}], "[", 
                      RowBox[{FractionBox["1", "2"], " ", RowBox[{"(", 
                          RowBox[{"phi", "+", RowBox[{"\[ImaginaryI]", " ", 
                          "theta"}]}], ")"}]}], "]"}], "]"}], " ", 
                  RowBox[{RowBox[{"inverseIntertwiner", "[", "G", "]"}], "[", 
                    RowBox[{FractionBox["1", "2"], " ", RowBox[{"(", 
                        RowBox[{"phi", "+", RowBox[{"\[ImaginaryI]", " ", 
                          "theta"}]}], ")"}]}], "]"}], " ", RowBox[
                   {"jacobiWeight", "[", RowBox[{"theta", ",", "phi"}], 
                    "]"}]}], SuperscriptBox[RowBox[{"Abs", "[", RowBox[
                    {RowBox[{"theta4", "[", "phi", "]"}], " ", RowBox[
                      {"theta2", "[", RowBox[{"\[ImaginaryI]", " ", 
                         "theta"}], "]"}]}], "]"}], RowBox[{"2", " ", 
                   "ell"}]]], "phi", "0", RowBox[{"4", " ", "capitalK"}], 
               "theta", "0", RowBox[{"4", " ", "capitalKPrime"}]}, 
              "InactiveIntegrate", DisplayFunction -> (RowBox[
                 {SubsuperscriptBox[StyleBox["\[Integral]", "Inactive"], #3, 
                   #4], RowBox[{SubsuperscriptBox[StyleBox["\[Integral]", 
                      "Inactive"], #6, #7], RowBox[{#1, RowBox[{StyleBox[
                         "\[DifferentialD]", "Inactive"], #5}], RowBox[
                       {StyleBox["\[DifferentialD]", "Inactive"], 
                        #2}]}]}]}] & ), InterpretationFunction -> (
                RowBox[{RowBox[{"Inactive", "[", "Integrate", "]"}], "[", 
                  RowBox[{#1, ",", RowBox[{"{", RowBox[{#2, ",", #3, ",", 
                        #4}], "}"}], ",", RowBox[{"{", RowBox[{#5, ",", #6, 
                        ",", #7}], "}"}]}], "]"}] & )]}]}], HoldForm]}], ";", 
      RowBox[{RowBox[{"spKernelCandidate", "[", RowBox[{"l_Integer", ",", 
            "w_", ",", "v_", ",", "k_", ",", "et_"}], "]"}], ":=", 
        RowBox[{UnderoverscriptBox["\[Product]", RowBox[{"j", "=", "0"}], 
           RowBox[{RowBox[{"2", " ", "l"}], "-", "1"}]], 
          RowBox[{RowBox[{"spTheta", "[", RowBox[{"3", ",", RowBox[
                 {"w", "+", "v", "+", RowBox[{FractionBox["1", "2"], " ", 
                    RowBox[{"(", RowBox[{RowBox[{"2", " ", "j"}], "-", 
                        RowBox[{"2", " ", "l"}], "+", "1"}], ")"}], " ", 
                    "et"}]}], ",", "k"}], "]"}], " ", 
            RowBox[{"spTheta", "[", RowBox[{"3", ",", RowBox[{"w", "-", "v", 
                  "+", RowBox[{FractionBox["1", "2"], " ", RowBox[{"(", 
                      RowBox[{RowBox[{"2", " ", "j"}], "-", RowBox[{"2", " ", 
                          "l"}], "+", "1"}], ")"}], " ", "et"}]}], ",", 
                "k"}], "]"}]}]}]}], ";", 
      RowBox[{RowBox[{"spReproducingKernel", "[", 
          RowBox[{"l_", ",", "w_", ",", "v_", ",", "k_", ",", 
            "sourceGram_"}], "]"}], ":=", 
        RowBox[{RowBox[{"spSourceBasis", "[", RowBox[{"l", ",", "w", ",", 
              "k"}], "]"}], ".", TemplateBox[{"sourceGram"}, "Inverse", 
           SyntaxForm -> SuperscriptBox], ".", RowBox[{"spSourceBasis", "[", 
            RowBox[{"l", ",", "v", ",", "k"}], "]"}]}]}], ";"}]], "Input", 
   InitializationCell -> True], 
  Cell["Numerical action matrices and independent invariant-metric check", 
   "Section"], Cell["These routines are verification tools. The physical \
definition remains transport of Sklyanin's metric. Use distinct real D \
eigenvalues and a regular parameter pair. A least-squares collocation fit is \
checked on independent angular points.", "Text"], 
  Cell[BoxData[RowBox[{RowBox[{RowBox[{"spActionMatrices", "[", 
          RowBox[{"l_Integer", ",", RowBox[{"k_", "?", "NumericQ"}], ",", 
            RowBox[{"et_", "?", "NumericQ"}], ",", RowBox[{"n_Integer", ":", 
              "36"}]}], "]"}], ":=", RowBox[{"Module", "[", 
          RowBox[{RowBox[{"{", RowBox[{"pts", ",", "vals", ",", "images"}], 
              "}"}], ",", RowBox[{RowBox[{"BlockRandom", "[", RowBox[
                 {RowBox[{"SeedRandom", "[", RowBox[{"20261108", "+", "l"}], 
                    "]"}], ";", RowBox[{"pts", "=", RowBox[{"RandomReal", 
                      "[", RowBox[{RowBox[{"{", RowBox[{"0.19`", ",", 
                          "2.3`"}], "}"}], ",", RowBox[{"{", RowBox[{"n", 
                          ",", "2"}], "}"}]}], "]"}]}]}], "]"}], ";", 
              RowBox[{"vals", "=", RowBox[{RowBox[{"(", RowBox[
                     {RowBox[{"spBasis", "[", RowBox[{"l", ",", RowBox[
                          {"#1", "\[LeftDoubleBracket]", "1", 
                          "\[RightDoubleBracket]"}], ",", RowBox[{"#1", 
                          "\[LeftDoubleBracket]", "2", 
                          "\[RightDoubleBracket]"}], ",", "k", ",", "et"}], 
                        "]"}], "&"}], ")"}], "/@", "pts"}]}], ";", 
              RowBox[{"images", "=", RowBox[{RowBox[{"(", RowBox[
                     {RowBox[{"spActions", "[", RowBox[{RowBox[{"Function", 
                          "[", RowBox[{RowBox[{"{", RowBox[{"th", ",", 
                          "ph"}], "}"}], ",", RowBox[{"spBasis", "[", RowBox[
                          {"l", ",", "th", ",", "ph", ",", "k", ",", "et"}], 
                          "]"}]}], "]"}], ",", "l", ",", RowBox[{"#1", 
                          "\[LeftDoubleBracket]", "1", 
                          "\[RightDoubleBracket]"}], ",", RowBox[{"#1", 
                          "\[LeftDoubleBracket]", "2", 
                          "\[RightDoubleBracket]"}], ",", "k", ",", "et"}], 
                        "]"}], "&"}], ")"}], "/@", "pts"}]}], ";", 
              RowBox[{"Table", "[", RowBox[{RowBox[{"LeastSquares", "[", 
                    RowBox[{"vals", ",", RowBox[{"images", 
                        "\[LeftDoubleBracket]", RowBox[{"All", ",", "a", ",", 
                          "All"}], "\[RightDoubleBracket]"}]}], "]"}], ",", 
                  RowBox[{"{", RowBox[{"a", ",", "5"}], "}"}]}], "]"}]}]}], 
          "]"}]}], ";", RowBox[{RowBox[{"spInvariantMetric", "[", 
          RowBox[{"matrices_", ",", "l_Integer"}], "]"}], ":=", 
        RowBox[{"Module", "[", RowBox[
           {RowBox[{"{", RowBox[{RowBox[{"n", "=", RowBox[{RowBox[{"2", " ", 
                      "l"}], "+", "1"}]}], ",", RowBox[{"rows", "=", 
                  RowBox[{"{", "}"}]}], ",", "row", ",", "uu", ",", "ww", 
                ",", "vv", ",", "h", ",", "anchor"}], "}"}], ",", 
            RowBox[{RowBox[{"Do", "[", RowBox[{RowBox[{"Do", "[", RowBox[
                     {RowBox[{RowBox[{"row", "=", RowBox[{"ConstantArray", 
                          "[", RowBox[{"0.`", ",", "n"}], "]"}]}], ";", 
                        RowBox[{RowBox[{"row", "\[LeftDoubleBracket]", "i", 
                          "\[RightDoubleBracket]"}], "+=", RowBox[{"m", 
                          "\[LeftDoubleBracket]", RowBox[{"i", ",", "j"}], 
                          "\[RightDoubleBracket]"}]}], ";", RowBox[
                         {RowBox[{"row", "\[LeftDoubleBracket]", "j", 
                          "\[RightDoubleBracket]"}], "-=", RowBox[
                          {"Conjugate", "[", RowBox[{"m", 
                          "\[LeftDoubleBracket]", RowBox[{"j", ",", "i"}], 
                          "\[RightDoubleBracket]"}], "]"}]}], ";", RowBox[
                         {"AppendTo", "[", RowBox[{"rows", ",", RowBox[
                          {"Re", "[", "row", "]"}]}], "]"}], ";", RowBox[
                         {"AppendTo", "[", RowBox[{"rows", ",", RowBox[
                          {"Im", "[", "row", "]"}]}], "]"}]}], ",", 
                      RowBox[{"{", RowBox[{"i", ",", "n"}], "}"}], ",", 
                      RowBox[{"{", RowBox[{"j", ",", "i", ",", "n"}], 
                        "}"}]}], "]"}], ",", RowBox[{"{", RowBox[{"m", ",", 
                      "matrices"}], "}"}]}], "]"}], ";", RowBox[{
                RowBox[{"{", RowBox[{"uu", ",", "ww", ",", "vv"}], "}"}], 
                "=", RowBox[{"SingularValueDecomposition", "[", RowBox[
                   {"N", "[", "rows", "]"}], "]"}]}], ";", RowBox[{"h", "=", 
                RowBox[{"Re", "[", RowBox[{"vv", "\[LeftDoubleBracket]", 
                    RowBox[{"All", ",", RowBox[{"-", "1"}]}], 
                    "\[RightDoubleBracket]"}], "]"}]}], ";", 
              RowBox[{"anchor", "=", RowBox[{"Switch", "[", RowBox[
                   {"l", ",", "1", ",", RowBox[{"{", RowBox[{"1", ",", 
                        FractionBox[RowBox[{"4", " ", "\[Pi]"}], "3"]}], 
                      "}"}], ",", "2", ",", RowBox[{"{", RowBox[{"3", ",", 
                        FractionBox[RowBox[{"4", " ", "\[Pi]"}], "15"]}], 
                      "}"}], ",", "3", ",", RowBox[{"{", RowBox[{"7", ",", 
                        FractionBox[RowBox[{"4", " ", "\[Pi]"}], "105"]}], 
                      "}"}]}], "]"}]}], ";", RowBox[{"h", "=", FractionBox[
                 RowBox[{"h", " ", RowBox[{"anchor", "\[LeftDoubleBracket]", 
                     "2", "\[RightDoubleBracket]"}]}], RowBox[{"h", 
                   "\[LeftDoubleBracket]", RowBox[{"anchor", 
                     "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                   "\[RightDoubleBracket]"}]]}], ";", RowBox[{"If", "[", 
                RowBox[{RowBox[{RowBox[{"Min", "[", "h", "]"}], 
                    "\[LessEqual]", "0"}], ",", RowBox[{"Return", "[", 
                    "$Failed", "]"}]}], "]"}], ";", RowBox[{"DiagonalMatrix", 
                "[", "h", "]"}]}]}], "]"}]}], ";", 
      RowBox[{RowBox[{"spCoefficientInnerProduct", "[", 
          RowBox[{"a_", ",", "b_", ",", "h_"}], "]"}], ":=", 
        RowBox[{RowBox[{"Conjugate", "[", "a", "]"}], ".", "h", ".", "b"}]}], 
      ";", RowBox[{RowBox[{"spHoldoutResidual", "[", 
          RowBox[{"l_Integer", ",", RowBox[{"k_", "?", "NumericQ"}], ",", 
            RowBox[{"et_", "?", "NumericQ"}], ",", "mats_"}], "]"}], ":=", 
        RowBox[{"Module", "[", RowBox[{RowBox[{"{", RowBox[{"pts", ",", 
                "errors"}], "}"}], ",", RowBox[{RowBox[{"BlockRandom", "[", 
                RowBox[{RowBox[{"SeedRandom", "[", RowBox[{"881", "+", "l"}], 
                    "]"}], ";", RowBox[{"pts", "=", RowBox[{"RandomReal", 
                      "[", RowBox[{RowBox[{"{", RowBox[{"0.21`", ",", 
                          "2.1`"}], "}"}], ",", RowBox[{"{", RowBox[{"12", 
                          ",", "2"}], "}"}]}], "]"}]}]}], "]"}], ";", 
              RowBox[{"errors", "=", RowBox[{"Table", "[", RowBox[
                   {RowBox[{"With", "[", RowBox[{RowBox[{"{", RowBox[
                          {RowBox[{"vec", "=", RowBox[{"spBasis", "[", RowBox[
                          {"l", ",", RowBox[{"pt", "\[LeftDoubleBracket]", 
                          "1", "\[RightDoubleBracket]"}], ",", RowBox[{"pt", 
                          "\[LeftDoubleBracket]", "2", 
                          "\[RightDoubleBracket]"}], ",", "k", ",", "et"}], 
                          "]"}]}], ",", RowBox[{"actual", "=", RowBox[
                          {"spActions", "[", RowBox[{RowBox[{"Function", "[", 
                          RowBox[{RowBox[{"{", RowBox[{"th", ",", "ph"}], 
                          "}"}], ",", RowBox[{"spBasis", "[", RowBox[{"l", 
                          ",", "th", ",", "ph", ",", "k", ",", "et"}], 
                          "]"}]}], "]"}], ",", "l", ",", RowBox[{"pt", 
                          "\[LeftDoubleBracket]", "1", 
                          "\[RightDoubleBracket]"}], ",", RowBox[{"pt", 
                          "\[LeftDoubleBracket]", "2", 
                          "\[RightDoubleBracket]"}], ",", "k", ",", "et"}], 
                          "]"}]}]}], "}"}], ",", RowBox[{"Table", "[", 
                          RowBox[{RowBox[{"Max", "[", RowBox[{"Abs", "[", 
                          RowBox[{RowBox[{"vec", ".", RowBox[{"mats", 
                          "\[LeftDoubleBracket]", "a", 
                          "\[RightDoubleBracket]"}]}], "-", RowBox[{"actual", 
                          "\[LeftDoubleBracket]", "a", 
                          "\[RightDoubleBracket]"}]}], "]"}], "]"}], ",", 
                          RowBox[{"{", RowBox[{"a", ",", "5"}], "}"}]}], 
                          "]"}]}], "]"}], ",", RowBox[{"{", RowBox[{"pt", 
                        ",", "pts"}], "}"}]}], "]"}]}], ";", RowBox[{"Max", 
                "[", RowBox[{"Flatten", "[", "errors", "]"}], "]"}]}]}], 
          "]"}]}], ";"}]], "Input", InitializationCell -> True], 
  Cell[
   "Krichever\[Dash]Zabrodin coefficient dictionary and generator conversion"\
, "Section"], Cell["These are the Appendix A coefficient functions and \
post-gauge generator normalization factors. The period-one theta convention \
includes Pi in Mathematica. They are distinct from the source Sklyanin theta \
metric convention already specified.", "Text"], 
  Cell[BoxData[RowBox[{RowBox[{RowBox[{"spPeriodOneTheta", "[", 
          RowBox[{"j_", ",", "z_", ",", "tau_"}], "]"}], ":=", 
        RowBox[{"EllipticTheta", "[", RowBox[{"j", ",", 
            RowBox[{"\[Pi]", " ", "z"}], ",", RowBox[{"Exp", "[", 
              RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", "tau"}], "]"}]}], 
          "]"}]}], ";", RowBox[{RowBox[{"spKZCovariantA", "[", 
          RowBox[{"sign_", ",", "q_", ",", "ell_", ",", "eps_", ",", 
            "tau_"}], "]"}], ":=", FractionBox[RowBox[{"spPeriodOneTheta", 
           "[", RowBox[{"1", ",", RowBox[{RowBox[{"2", " ", "q"}], "-", 
               RowBox[{"sign", " ", "2", " ", "ell", " ", "eps"}]}], ",", 
             "tau"}], "]"}], RowBox[{"spPeriodOneTheta", "[", 
           RowBox[{"1", ",", RowBox[{"2", " ", "q"}], ",", "tau"}], "]"}]]}], 
      ";", RowBox[{RowBox[{"spKZCovariantB", "[", 
          RowBox[{"alpha_", ",", "sign_", ",", "zeta_", ",", "xx_", ",", 
            "tau_"}], "]"}], ":=", FractionBox[RowBox[{"spPeriodOneTheta", 
           "[", RowBox[{RowBox[{"alpha", "+", "1"}], ",", 
             RowBox[{RowBox[{"2", " ", "zeta"}], "+", RowBox[{"sign", " ", 
                 "2", " ", "xx"}]}], ",", "tau"}], "]"}], 
         RowBox[{"spPeriodOneTheta", "[", RowBox[{"1", ",", 
             RowBox[{RowBox[{"2", " ", "zeta"}], "+", RowBox[{"sign", " ", 
                 "2", " ", "xx"}]}], ",", "tau"}], "]"}]]}], ";", 
      RowBox[{RowBox[{"spCovariantToAngularScales", "[", 
          RowBox[{"ell_", ",", "k_", ",", "et_"}], "]"}], ":=", 
        RowBox[{"{", RowBox[{FractionBox["1", RowBox[{"2", " ", RowBox[
                {"spGaugeConstant", "[", RowBox[{"ell", ",", "k", ",", 
                   "et"}], "]"}], " ", SqrtBox["k"], " ", RowBox[
                {"JacobiSN", "[", RowBox[{"et", ",", SuperscriptBox["k", 
                    "2"]}], "]"}], " ", SqrtBox[RowBox[{RowBox[{"JacobiCN", 
                    "[", RowBox[{"et", ",", SuperscriptBox["k", "2"]}], 
                    "]"}], " ", RowBox[{"JacobiDN", "[", RowBox[{"et", ",", 
                      SuperscriptBox["k", "2"]}], "]"}]}]]}]], ",", 
            FractionBox["\[ImaginaryI]", RowBox[{"2", " ", RowBox[
                {"spGaugeConstant", "[", RowBox[{"ell", ",", "k", ",", 
                   "et"}], "]"}], " ", SqrtBox[RowBox[{"k", " ", SqrtBox[
                   RowBox[{"1", "-", SuperscriptBox["k", "2"]}]]}]], " ", 
               RowBox[{"JacobiSN", "[", RowBox[{"et", ",", SuperscriptBox[
                    "k", "2"]}], "]"}], " ", SqrtBox[RowBox[{"JacobiCN", "[", 
                  RowBox[{"et", ",", SuperscriptBox["k", "2"]}], "]"}]]}]], 
            ",", RowBox[{"-", FractionBox["1", RowBox[{"2", " ", 
                 RowBox[{"spGaugeConstant", "[", RowBox[{"ell", ",", "k", 
                     ",", "et"}], "]"}], " ", SqrtBox[SqrtBox[RowBox[
                    {"1", "-", SuperscriptBox["k", "2"]}]]], " ", 
                 RowBox[{"JacobiSN", "[", RowBox[{"et", ",", SuperscriptBox[
                      "k", "2"]}], "]"}], " ", SqrtBox[RowBox[{"JacobiDN", 
                    "[", RowBox[{"et", ",", SuperscriptBox["k", "2"]}], 
                    "]"}]]}]]}]}], "}"}]}], ";", 
      RowBox[{RowBox[{"spThetaRatioDictionary", "[", 
          RowBox[{"z_", ",", "k_"}], "]"}], ":=", 
        RowBox[{"{", RowBox[{FractionBox[RowBox[{"JacobiCN", "[", RowBox[
                {"z", ",", SuperscriptBox["k", "2"]}], "]"}], 
             RowBox[{RowBox[{"JacobiSN", "[", RowBox[{"z", ",", 
                   SuperscriptBox["k", "2"]}], "]"}], " ", SqrtBox[
                SqrtBox[RowBox[{"1", "-", SuperscriptBox["k", "2"]}]]]}]], 
            ",", FractionBox[RowBox[{"JacobiDN", "[", RowBox[{"z", ",", 
                 SuperscriptBox["k", "2"]}], "]"}], 
             RowBox[{RowBox[{"JacobiSN", "[", RowBox[{"z", ",", 
                   SuperscriptBox["k", "2"]}], "]"}], " ", SqrtBox[
                RowBox[{"k", " ", SqrtBox[RowBox[{"1", "-", SuperscriptBox[
                      "k", "2"]}]]}]]}]], ",", FractionBox["1", 
             RowBox[{RowBox[{"JacobiSN", "[", RowBox[{"z", ",", 
                   SuperscriptBox["k", "2"]}], "]"}], " ", SqrtBox["k"]}]]}], 
          "}"}]}], ";"}]], "Input", InitializationCell -> True], 
  Cell["Representative data and notebook verification", "Section"], 
  Cell["TransportData.wl contains previously checked numerical maps and \
metrics at k=0.6, eta=0.23, converted from the saved NumPy arrays. They are \
numerical data, not new closed-form results. The optional checks below \
recompute action matrices in Mathematica.", "Text"], 
  Cell[BoxData[RowBox[{RowBox[{RowBox[{"spLoadTransportData", "[", 
          "directory_String", "]"}], ":=", RowBox[{"Get", "[", 
          RowBox[{"FileNameJoin", "[", RowBox[{"{", RowBox[{"directory", ",", 
                "\"TransportData.wl\""}], "}"}], "]"}], "]"}]}], ";", 
      RowBox[{RowBox[{"spRunChecks", "[", "]"}], ":=", 
        RowBox[{"Module", "[", RowBox[
           {RowBox[{"{", RowBox[{RowBox[{"k", "=", "0.6`"}], ",", 
                RowBox[{"et", "=", "0.23`"}], ",", "xyz", ",", "actions", 
                ",", "h", ",", "mats", ",", RowBox[{"result", "=", 
                  RowBox[{"Association", "[", "]"}]}], ",", "res"}], "}"}], 
            ",", RowBox[{RowBox[{"xyz", "=", RowBox[{"spCoordinates", "[", 
                  RowBox[{"0.47`", ",", "0.63`", ",", "k"}], "]"}]}], ";", 
              RowBox[{"AssociateTo", "[", RowBox[{"result", ",", 
                  RowBox[{"\"SphereIdentity\"", "\[Rule]", RowBox[{"Abs", 
                      "[", RowBox[{RowBox[{"xyz", ".", "xyz"}], "-", "1"}], 
                      "]"}]}]}], "]"}], ";", RowBox[{"AssociateTo", "[", 
                RowBox[{"result", ",", RowBox[{"\"ThetaJacobiCoordinates\"", 
                    "\[Rule]", RowBox[{"Max", "[", RowBox[{"Abs", "[", 
                        RowBox[{RowBox[{"spThetaCoordinates", "[", RowBox[
                          {"0.47`", ",", "0.63`", ",", "k"}], "]"}], "-", 
                          "xyz"}], "]"}], "]"}]}]}], "]"}], ";", 
              RowBox[{"AssociateTo", "[", RowBox[{"result", ",", 
                  RowBox[{"\"TripletQuadrupoleIdentity\"", "\[Rule]", 
                    RowBox[{"Max", "[", RowBox[{"Abs", "[", RowBox[
                         {"Flatten", "[", RowBox[{RowBox[{"spTripletD", "[", 
                          RowBox[{"k", ",", "et"}], "]"}], "-", RowBox[
                          {"spQuadrupoleD", "[", RowBox[{"k", ",", "et"}], 
                          "]"}]}], "]"}], "]"}], "]"}]}]}], "]"}], ";", 
              RowBox[{"AssociateTo", "[", RowBox[{"result", ",", 
                  RowBox[{"\"SpinOneCasimir\"", "\[Rule]", RowBox[{"Max", 
                      "[", RowBox[{"Abs", "[", RowBox[{"Flatten", "[", 
                          RowBox[{RowBox[{"Total", "[", RowBox[{RowBox[{"(", 
                          RowBox[{RowBox[{"#1", ".", "#1"}], "&"}], ")"}], 
                          "/@", "spSpinOneL"}], "]"}], "-", RowBox[{"2", " ", 
                          RowBox[{"IdentityMatrix", "[", "3", "]"}]}]}], 
                          "]"}], "]"}], "]"}]}]}], "]"}], ";", 
              RowBox[{"AssociateTo", "[", RowBox[{"result", ",", 
                  RowBox[{"\"EllipsoidSurface\"", "\[Rule]", RowBox[
                     {"Abs", "[", RowBox[{RowBox[{"spEllipsoidEquation", "[", 
                          RowBox[{RowBox[{"Sequence", "@@", RowBox[
                          {"spEllipsoidCoordinates", "[", RowBox[{"0.47`", 
                          ",", "0.63`", ",", "k", ",", "et"}], "]"}]}], ",", 
                          "k", ",", "et"}], "]"}], "-", "1"}], "]"}]}]}], 
                "]"}], ";", RowBox[{"Do", "[", RowBox[{RowBox[
                   {RowBox[{"mats", "=", RowBox[{"spActionMatrices", "[", 
                        RowBox[{"l", ",", "k", ",", "et"}], "]"}]}], ";", 
                    RowBox[{"res", "=", RowBox[{"spHoldoutResidual", "[", 
                        RowBox[{"l", ",", "k", ",", "et", ",", "mats"}], 
                        "]"}]}], ";", RowBox[{"AssociateTo", "[", RowBox[
                       {"result", ",", RowBox[{RowBox[{"\"ActionHoldoutL\"", 
                          "<>", RowBox[{"ToString", "[", "l", "]"}]}], 
                          "\[Rule]", "res"}]}], "]"}], ";", RowBox[
                     {"AssociateTo", "[", RowBox[{"result", ",", RowBox[
                         {RowBox[{"\"AlgebraL\"", "<>", RowBox[{"ToString", 
                          "[", "l", "]"}]}], "\[Rule]", RowBox[{"Max", "[", 
                          RowBox[{"Abs", "[", RowBox[{"Flatten", "[", RowBox[
                          {"spAlgebraResiduals", "[", RowBox[{RowBox[{"mats", 
                          "\[LeftDoubleBracket]", "1", 
                          "\[RightDoubleBracket]"}], ",", RowBox[{"mats", 
                          "\[LeftDoubleBracket]", RowBox[{"3", ";;", "5"}], 
                          "\[RightDoubleBracket]"}], ",", "k", ",", "et"}], 
                          "]"}], "]"}], "]"}], "]"}]}]}], "]"}], ";", 
                    RowBox[{"If", "[", RowBox[{RowBox[{"l", ">", "0"}], ",", 
                        RowBox[{RowBox[{"h", "=", RowBox[
                          {"spInvariantMetric", "[", RowBox[{RowBox[{"mats", 
                          "\[LeftDoubleBracket]", RowBox[{"{", RowBox[{"1", 
                          ",", "3", ",", "4", ",", "5"}], "}"}], 
                          "\[RightDoubleBracket]"}], ",", "l"}], "]"}]}], 
                          ";", RowBox[{"AssociateTo", "[", RowBox[{"result", 
                          ",", RowBox[{RowBox[{"\"MetricHermiticityL\"", 
                          "<>", RowBox[{"ToString", "[", "l", "]"}]}], 
                          "\[Rule]", RowBox[{"If", "[", RowBox[{RowBox[{"h", 
                          "===", "$Failed"}], ",", "\[Infinity]", ",", RowBox[
                          {"Max", "[", RowBox[{"Abs", "[", RowBox[{"Flatten", 
                          "[", RowBox[{RowBox[{"(", RowBox[{RowBox[{
                          "spMetricResidual", "[", RowBox[{"#1", ",", "h"}], 
                          "]"}], "&"}], ")"}], "/@", RowBox[{"mats", 
                          "\[LeftDoubleBracket]", RowBox[{"{", RowBox[{"1", 
                          ",", "3", ",", "4", ",", "5"}], "}"}], 
                          "\[RightDoubleBracket]"}]}], "]"}], "]"}], "]"}]}], 
                          "]"}]}]}], "]"}]}]}], "]"}]}], ",", RowBox[
                   {"{", RowBox[{"l", ",", "0", ",", "3"}], "}"}]}], "]"}], 
              ";", "result"}]}], "]"}]}], ";"}]], "Input", 
   InitializationCell -> True], Cell["Run the verification suite", 
   "Section"], Cell["This numerical check is optional and may take a little \
time. It tests the Jacobi formulas at k=0.6 and eta=0.23; it is not an \
all-parameter proof.", "Text"], 
  Cell[BoxData[RowBox[{"spRunChecks", "[", "]"}]], "Input"], 
  Cell["Verification snapshot (Wolfram 14.3)", "Section"], 
  Cell["Recorded numerical results at k=0.6, eta=0.23. Re-evaluate \
spRunChecks[] to reproduce the core checks. Extended checks include source \
metric quadrature; the JSON report records their residuals.", "Text"], 
  Cell[BoxData[RowBox[{"\[LeftAssociation]", 
      RowBox[{RowBox[{"\"SphereIdentity\"", "\[Rule]", "0.`"}], ",", 
        RowBox[{"\"ThetaJacobiCoordinates\"", "\[Rule]", 
          "1.1102230246251565`*^-16"}], ",", 
        RowBox[{"\"TripletQuadrupoleIdentity\"", "\[Rule]", 
          "3.3306690738754696`*^-16"}], ",", RowBox[{"\"SpinOneCasimir\"", 
          "\[Rule]", "0"}], ",", RowBox[{"\"EllipsoidSurface\"", "\[Rule]", 
          "0.`"}], ",", RowBox[{"\"ActionHoldoutL0\"", "\[Rule]", "0.`"}], 
        ",", RowBox[{"\"AlgebraL0\"", "\[Rule]", "0.`"}], ",", 
        RowBox[{"\"ActionHoldoutL1\"", "\[Rule]", 
          "4.107825191113079`*^-15"}], ",", RowBox[{"\"AlgebraL1\"", 
          "\[Rule]", "1.2619568458151717`*^-14"}], ",", 
        RowBox[{"\"MetricHermiticityL1\"", "\[Rule]", 
          "4.975613573308784`*^-14"}], ",", RowBox[{"\"ActionHoldoutL2\"", 
          "\[Rule]", "1.687538997430238`*^-14"}], ",", 
        RowBox[{"\"AlgebraL2\"", "\[Rule]", "1.7977929735845916`*^-13"}], 
        ",", RowBox[{"\"MetricHermiticityL2\"", "\[Rule]", 
          "7.276509509356779`*^-13"}], ",", RowBox[{"\"ActionHoldoutL3\"", 
          "\[Rule]", "2.2470914018413168`*^-13"}], ",", 
        RowBox[{"\"AlgebraL3\"", "\[Rule]", "1.794985424018771`*^-12"}], ",", 
        RowBox[{"\"MetricHermiticityL3\"", "\[Rule]", 
          "5.356718842857901`*^-12"}]}], "\[RightAssociation]"}]], "Output"], 
  Cell[BoxData[RowBox[{"\[LeftAssociation]", 
      RowBox[{RowBox[{"\"InverseCompositionL1\"", "\[Rule]", "0.`"}], ",", 
        RowBox[{"\"SourceMetricTransportL1\"", "\[Rule]", 
          "2.120430249583297`*^-16"}], ",", 
        RowBox[{"\"SourceGramQuadratureL1\"", "\[Rule]", 
          "6.5482196556319705`*^-15"}], ",", 
        RowBox[{"\"DirectJacobiDensityL1\"", "\[Rule]", 
          "1.9993711869689165`*^-15"}], ",", 
        RowBox[{"\"InverseCompositionL2\"", "\[Rule]", 
          "1.1102230246251565`*^-16"}], ",", 
        RowBox[{"\"SourceMetricTransportL2\"", "\[Rule]", 
          "8.222036940882167`*^-15"}], ",", 
        RowBox[{"\"SourceGramQuadratureL2\"", "\[Rule]", 
          "6.726585512866028`*^-15"}], ",", 
        RowBox[{"\"DirectJacobiDensityL2\"", "\[Rule]", 
          "2.886579864025407`*^-15"}], ",", 
        RowBox[{"\"InverseCompositionL3\"", "\[Rule]", 
          "1.3832513710929342`*^-16"}], ",", 
        RowBox[{"\"SourceMetricTransportL3\"", "\[Rule]", 
          "3.044644523999586`*^-15"}], ",", 
        RowBox[{"\"SourceGramQuadratureL3\"", "\[Rule]", 
          "4.801868608892535`*^-15"}], ",", 
        RowBox[{"\"DirectJacobiDensityL3\"", "\[Rule]", 
          "3.553416975747174`*^-15"}]}], "\[RightAssociation]"}]], 
   "Output"]}, WindowTitle -> "Elliptic Deformations of Angular Momentum", 
 StyleDefinitions -> "Default.nb", TaggingRules -> 
  <|"Paper" -> "3D_Sklyanin_Algebra", "Revision" -> "2026-11-08", 
   "ModulusConvention" -> "Mathematica parameter m=k^2"|>]


==> Supplemental_Mathematica/TransportData.wl <==
(* Representative numerical maps at k=0.6, eta=0.23. Machine precision, not symbolic identities. *)
<|"Parameters"-><|"k"->0.6,"eta"->0.23|>,"BasisOrder"-><|"l1"->{"x","y","z"},"l2"->{"even-","even+","xy","xz","yz"},"l3"->{"s-","s+","c-","c+","d-","d+","xyz"}|>,"Data"-><|"l1"-><|"source_to_target"->{{0.0,1.4910097538520042,0.0},{(0.0+I*(1.3461747141176397)),0.0,0.0},{0.0,0.0,1.7679354556535316}},"target_to_source"->{{0.0,(0.0+I*(-0.7428456273266562)),0.0},{0.6706864240267464,0.0,0.0},{0.0,0.0,0.5656315092285662}},"target_round_Gram"->{{4.188790204786394,1.5292200604443955*^-16,2.3311043280723266*^-17},{1.5292200604443955*^-16,4.188790204786417,-1.4576554094652897*^-17},{2.3311043280723266*^-17,-1.4576554094652897*^-17,4.1887902047864065}},"source_Gram"->{{7.519959749504699,3.6626212725141437*^-16,-4.95456443957645*^-16},{4.0565135787646853*^-16,(9.312141752741333+I*(1.4911266022835862*^-17)),(-1.36922894231956*^-16+I*(9.452414053881856*^-17))},{(-1.076240193417269*^-16+I*(2.0823720176911694*^-17)),(-1.0359354524152554*^-16+I*(-1.5649813209952135*^-16)),(12.749843903579192+I*(1.144553725719213*^-17))}},"target_invariant_metric"->{4.1887902047863905,4.1496613767950015,4.079172362626929},"dual_kernel_coefficient_matrix"->{{0.0,(0.0+I*(-0.17734133031485477)),0.0},{0.1601145894727253,-5.845373728952253*^-18,-8.910539660852413*^-19},{-7.514811416859621*^-19,4.699062749351566*^-19,0.13503457599338248}}|>,"l2"-><|"source_to_target"->{{(0.1853929335963969+I*(-1.408265054841541*^-16)),0.0,(0.28203064805321315+I*(-1.8591287254884513*^-16)),0.0,0.0},{(2.15218746862973+I*(-2.3506728827263485*^-15)),0.0,(-1.466514367023977+I*(-1.670440122818194*^-15)),0.0,0.0},{0.0,(3.42020639675665*^-15+I*(2.5987450266437584)),0.0,0.0,0.0},{0.0,0.0,0.0,0.0,(3.602076431212878+I*(-1.036808254338555*^-15))},{0.0,0.0,0.0,(2.449427837269468*^-15+I*(3.339698562032912)),0.0}},"target_to_source"->{{(1.6686472400184416+I*(3.723218700827605*^-15)),(0.32090354725240294+I*(1.389612165233504*^-16)),0.0,0.0,0.0},{0.0,0.0,(5.064364694340851*^-16+I*(-0.3848011212132979)),0.0,0.0},{2.448828160353481,(-0.21094604588997662+I*(-7.01636077893756*^-17)),0.0,0.0,0.0},{0.0,0.0,0.0,0.0,(2.1960898770183605*^-16+I*(-0.2994282212677568))},{0.0,0.0,0.0,(0.27761765167855795+I*(7.990843012553611*^-17)),0.0}},"target_round_Gram"->{{115.90840144509937,-0.013196036133152154,-1.3984443605808563*^-16,-3.4153284363378455*^-18,2.17185300214349*^-17},{-0.013196036133152154,0.7330644945962425,-3.1962757171818415*^-17,-9.343397932663742*^-19,-7.971793211957214*^-19},{-1.3984443605808563*^-16,-3.1962757171818415*^-17,0.9372937255650515,-5.4867178945872235*^-18,-2.157107582473568*^-18},{-3.4153284363378455*^-18,-9.343397932663742*^-19,-5.4867178945872235*^-18,0.919027556693503,5.2075287702731186*^-17},{2.17185300214349*^-17,-7.971793211957214*^-19,-2.157107582473568*^-18,5.2075287702731186*^-17,0.909283565346495}},"source_Gram"->{{6.424840759979068,(-1.4794651390321688*^-16+I*(-2.053696666324716*^-17)),3.473106844083588,(-1.15897880802809*^-15+I*(1.4723292453000916*^-17)),(1.3400479159270014*^-16+I*(3.1263989093914615*^-17))},{-1.24085729966886*^-16,5.657778583399081,(-1.5897794698997652*^-16+I*(-2.277534384980161*^-17)),(-5.812931471635598*^-17+I*(-2.755007993195839*^-17)),(-3.8246483933441983*^-17+I*(-1.9475064436728273*^-17))},{3.473106844083588,(-1.4950938193587696*^-16+I*(2.190804244873986*^-17)),9.576858870076903,(-1.38269621924636*^-16+I*(5.818641203029878*^-17)),(-5.089839165470449*^-17+I*(-7.283080987298423*^-17))},{(-1.1589847258812488*^-15+I*(-2.6710532373666622*^-17)),-5.2069433081732266*^-17,(-9.888039129958183*^-17+I*(-6.754689707178755*^-17)),8.621353779400884,(7.491438516009358*^-16+I*(1.3745248711998723*^-17))},{(9.007064974167816*^-17+I*(-6.2893526406951*^-17)),(-2.3216269624140104*^-16+I*(3.472886721837463*^-17)),(-5.317084726768839*^-17+I*(4.0162464835296075*^-17)),(7.552037332355595*^-16+I*(7.642542059055523*^-17)),10.299121385728421}},"target_invariant_metric"->{103.7031685752359,0.617565176858126,0.8377580409572781,0.7937693572192365,0.7729669546926449},"dual_kernel_coefficient_matrix"->{{(0.014446125541606724+I*(3.2143725198059207*^-17)),(0.4380162744396541+I*(1.9014068654257884*^-16)),1.7092206700894708*^-17,4.989995080390735*^-19,3.896353834150559*^-20},{6.545813063867907*^-34,(2.3570482753870852*^-32+I*(-1.7909350409466706*^-17)),(5.403177847251435*^-16+I*(-0.41054485986377315)),3.225769713457962*^-33,1.2818043070335148*^-33},{0.021094552768230235,(-0.2873794638293947+I*(-9.571293126487969*^-17)),-6.6526468840027106*^-18,-2.1377513815694384*^-19,-7.557990374815339*^-19},{-4.5225160996409013*^-35,2.6182815368638203*^-34,5.558362465760801*^-34,(-1.3685287097424583*^-32+I*(1.865935094916958*^-17)),(2.4151870337406904*^-16+I*(-0.32930125725263226))},{8.944796847524328*^-21,3.8517916706354086*^-19,1.768298032933371*^-18,(0.30207761416575657+I*(8.694889456093391*^-17)),-1.7300190243999367*^-17}},"source_eigenvectors"->{{(0.5631045160518394+I*(1.2564436714985463*^-15)),0.8356259108620301,0.0,0.0,0.0},{0.0,0.0,1.0,0.0,0.0},{0.8263856871957692,(-0.549298950568816+I*(5.515900927002487*^-17)),0.0,0.0,0.0},{0.0,0.0,0.0,0.0,1.0},{0.0,0.0,0.0,1.0,0.0}},"source_eigenvalues"->{(0.1534172693446029+I*(-5.863994572543946*^-17)),(0.16859261320840957+I*(-1.939116484431499*^-17)),(0.15383554020355797+I*(1.7363092346914242*^-16)),(0.16236071551316372+I*(-1.2287017837798502*^-17)),(0.16673023343123156+I*(-1.9857070990954633*^-17))},"diagonal_map"->{0.3374616890539525,(2.603978416619927+I*(-1.127603641880101*^-15)),(3.42020639675665*^-15+I*(2.5987450266437584)),(3.602076431212878+I*(-1.036808254338555*^-15)),(2.449427837269468*^-15+I*(3.339698562032912))},"source_eigen_Gram"->{{11.809757445346015,(3.4358821267901133*^-13+I*(-3.807616569714886*^-15)),-2.068617634463221*^-16,(3.3397000953702675*^-17+I*(-4.258144541733188*^-17)),(-7.668902373414849*^-16+I*(5.637517056255287*^-17))},{(3.4389314644883463*^-13+I*(3.800065437489596*^-15)),4.187526414388577,(-4.15025938416681*^-17+I*(-2.9195286200428927*^-17)),(1.3993630915609634*^-16+I*(6.613088679609017*^-17)),(-8.925213639095133*^-16+I*(-1.9658570398680897*^-17))},{(-2.012503348942269*^-16+I*(-1.783163221877799*^-17)),(-1.6362831683380063*^-17+I*(1.397898079920855*^-17)),5.657778583399081,(-3.8246483933441983*^-17+I*(-1.9475064436728273*^-17)),(-5.812931471635598*^-17+I*(-2.755007993195839*^-17))},{6.77956247517254*^-18,(1.0447205933732072*^-16+I*(-7.461666007741868*^-17)),(-2.3216269624140104*^-16+I*(3.472886721837463*^-17)),10.299121385728421,(7.552037332355595*^-16+I*(7.642542059055523*^-17))},{(-7.343428732931259*^-16+I*(-7.086061036037303*^-17)),(-9.141627720670044*^-16+I*(1.4783426731357812*^-17)),-5.2069433081732266*^-17,(7.491438516009358*^-16+I*(1.3745248711998723*^-17)),8.621353779400884}},"target_metric"->{103.7031685752359,0.617565176858126,0.8377580409572781,0.7937693572192365,0.7729669546926449},"operator_scales"->{(5.791759082815423+I*(-4.078471583822842*^-16)),(2.974769999223946+I*(-2.094789292296641*^-16)),(-2.96787444721401+I*(2.0899335459637624*^-16)),(2.9550761608330363+I*(-2.0809211808808807*^-16))},"source_basis_to_target"->{{(0.1853929335963969+I*(-1.408265054841541*^-16)),0.0,(0.28203064805321315+I*(-1.8591287254884513*^-16)),0.0,0.0},{(2.15218746862973+I*(-2.3506728827263485*^-15)),0.0,(-1.466514367023977+I*(-1.670440122818194*^-15)),0.0,0.0},{0.0,(3.42020639675665*^-15+I*(2.5987450266437584)),0.0,0.0,0.0},{0.0,0.0,0.0,0.0,(3.602076431212878+I*(-1.036808254338555*^-15))},{0.0,0.0,0.0,(2.449427837269468*^-15+I*(3.339698562032912)),0.0}}|>,"l3"-><|"source_to_target"->{{0.0,(1.1951230407556201+I*(1.062245040432115*^-15)),0.0,(1.6555660054173191+I*(8.27174630068108*^-15)),0.0,0.0,0.0},{0.0,(3.0427235478121837+I*(-5.695124303942573*^-16)),0.0,(-7.054409363327995+I*(-4.4419639183469594*^-14)),0.0,0.0,0.0},{(-3.304702069179925*^-16+I*(0.09228126076330599)),0.0,(-4.5589079463600984*^-17+I*(0.12518243125837425)),0.0,0.0,0.0,0.0},{(3.243450885064465*^-15+I*(6.868027782074128)),0.0,(-1.5746614173236167*^-14+I*(-1.8054172133028792)),0.0,0.0,0.0,0.0},{0.0,0.0,0.0,0.0,(0.27948199304058363+I*(-3.108532128470407*^-15)),0.0,(0.5799819733859143+I*(4.267308362915613*^-15))},{0.0,0.0,0.0,0.0,(5.730463076732522+I*(-2.6251920136457775*^-15)),0.0,(-2.949171615408278+I*(6.835535554607263*^-16))},{0.0,0.0,0.0,0.0,0.0,(-2.5447966064621064*^-15+I*(7.277661278482355)),0.0}},"target_to_source"->{{0.0,0.0,(-1.3715019699991642*^-14+I*(-1.7590442468835472)),(1.572389930121902*^-16+I*(-0.12196706328787897)),0.0,0.0,0.0},{0.5237780969831584,(0.1229230070281044+I*(-1.59848404786266*^-16)),0.0,0.0,0.0,0.0,0.0},{0.0,0.0,(3.029680946524549*^-15+I*(-6.6916193489660225)),(-4.051505797737377*^-16+I*(0.0899109743968203)),0.0,0.0,0.0},{(0.22591713458021645+I*(-1.464822242119189*^-15)),(-0.08873588697614106+I*(4.79875099664045*^-16)),0.0,0.0,0.0,0.0,0.0},{0.0,0.0,0.0,0.0,(0.7110197217852506+I*(-2.49139820830683*^-15)),(0.13982862821641+I*(5.712637076793154*^-16)),0.0},{0.0,0.0,0.0,0.0,0.0,0.0,(-4.804734560964576*^-17+I*(-0.13740677969675097))},{0.0,0.0,0.0,0.0,(1.3815649931090723+I*(-5.153669252330446*^-15)),(-0.06738068679946693+I*(9.699233041864586*^-16)),0.0}},"target_round_Gram"->{{3.8948194065899893,-0.0026802842970557405,-1.5885568498004676*^-15,4.810309406422044*^-18,-3.2252698843108545*^-17,8.885286742474242*^-19,-2.972513366580817*^-18},{-0.0026802842970557405,0.1331191311476347,2.3299556050101466*^-18,8.344106835628036*^-18,-1.0479972724053664*^-18,-3.204757791007948*^-20,5.575723191237805*^-19},{-1.5885568498004676*^-15,2.3299556050101466*^-18,489.65113652471865,-0.023150681457994295,3.110881488641829*^-16,-4.298039695142331*^-17,-1.9168459638993413*^-17},{4.810309406422044*^-18,8.344106835628036*^-18,-0.023150681457994295,0.13469578664164045,-3.2353729075576243*^-18,2.4074781068253165*^-19,-6.295815650417618*^-20},{-3.2252698843108545*^-17,-1.0479972724053664*^-18,3.110881488641829*^-16,-3.2353729075576243*^-18,47.182276985943275,-0.02105232171044444,-4.8625552409348986*^-17},{8.885286742474242*^-19,-3.204757791007948*^-20,-4.298039695142331*^-17,2.4074781068253165*^-19,-0.02105232171044444,0.33078258936500066,-8.800191995749743*^-18},{-2.972513366580817*^-18,5.575723191237805*^-19,-1.9168459638993413*^-17,-6.295815650417618*^-20,-4.8625552409348986*^-17,-8.800191995749743*^-18,0.1745882074378746}},"source_Gram"->{{7.180541172622613,3.09147169553061*^-16,3.068720533574293,(-4.730483080388913*^-16+I*(-3.180943731525379*^-17)),(-1.715195052431183*^-15+I*(9.54348701110654*^-17)),(1.372369565484233*^-16+I*(3.922787625367422*^-17)),(-5.577830884933442*^-16+I*(-1.1378957723360014*^-17))},{2.970274062838136*^-16,4.900908935960127,4.401162874082017*^-17,(3.7603449240213545+I*(-1.9563852799769893*^-17)),-5.313455418386286*^-17,-4.847082356244079*^-17,(7.839574259035331*^-17+I*(2.662337065044237*^-17))},{3.068720533574293,5.764636241872354*^-17,5.916678887425363,6.087711263767591*^-16,(-6.158539644097569*^-16+I*(4.5410745904543076*^-17)),(-2.895628667220724*^-17+I*(6.679982418633607*^-17)),(-1.395758030765326*^-15+I*(-7.553047333336666*^-17))},{(-4.3744650343547694*^-16+I*(1.7330958697949324*^-17)),(3.7603449240213536+I*(3.174095687494991*^-17)),(5.216603278790431*^-16+I*(-3.5760760197180485*^-17)),(12.231049253842732+I*(1.8802222005581516*^-17)),(-1.2340850564602441*^-17+I*(3.263900310160299*^-17)),(4.1681164296911577*^-16+I*(3.394002125711385*^-17)),(-1.6172475552022145*^-17+I*(4.520377608783648*^-17))},{(-2.39390179550904*^-15+I*(-1.254374735132863*^-16)),-6.828425827042216*^-17,(-6.219138460443806*^-16+I*(-3.8341566449288044*^-17)),(5.081309134940755*^-18+I*(-3.651596590923432*^-17)),(9.53312377953181+I*(-1.3489159961893356*^-17)),(9.422054426929524*^-16+I*(1.832022981035399*^-17)),(1.654043655840436+I*(-3.5983481548180655*^-17))},{(1.5238666063498257*^-16+I*(-5.723101716425118*^-17)),(1.3332562547627082*^-16+I*(1.2856999764585964*^-17)),(-2.78200588657153*^-17+I*(-4.290070920188611*^-17)),(2.3352389493438347*^-16+I*(-1.5266555003010654*^-17)),(9.543252059621998*^-16+I*(-3.6656399993356326*^-17)),6.338759026164452,(1.056107610737762*^-15+I*(4.4247681391135317*^-17))},{-3.4568723128151397*^-16,(8.786430764445287*^-17+I*(-2.0032227893867408*^-17)),(-1.4927161369193055*^-15+I*(4.499722796873504*^-17)),(-2.5641040606121708*^-17+I*(6.043097207580363*^-17)),(1.6540436558404354+I*(1.884805739274666*^-17)),(1.0455028178771704*^-15+I*(2.612325331884562*^-17)),(12.76259668237684+I*(1.9539387834920504*^-17))}},"target_invariant_metric"->{2.858714115387599,0.08832774886927082,359.396903162334,0.08734354102105367,32.429308703744425,0.2131682914322003,0.11967972013675403},"dual_kernel_coefficient_matrix"->{{-1.2887574919484938*^-32,(-7.264114940604652*^-32+I*(5.685437037611423*^-17)),(-2.795481240060499*^-17+I*(-0.0036352854631582264)),(1.1625591561501472*^-15+I*(-0.9061250219233952)),2.6204315280392877*^-34,-4.461770165688063*^-33,-2.6499963468781106*^-33},{0.13511804386730034,(0.9261265509808833+I*(-1.2008087663900403*^-15)),4.310143678547027*^-19,-6.212280587526247*^-17,1.1281564339679634*^-19,-2.6603913022550293*^-19,-6.572169968097405*^-19},{6.308987379609648*^-33,(1.884953678900925*^-31+I*(-4.158416844021732*^-17)),(6.04526364948049*^-18+I*(-0.013634646708980121)),(-3.0068544673798446*^-15+I*(0.6651679704907006)),-2.447237826974613*^-34,2.9583463249029307*^-33,-4.2057606838405325*^-34},{(0.0575465935469481+I*(-3.736194719398336*^-16)),(-0.6654313694916425+I*(3.597331872075091*^-15)),1.9171601304499195*^-19,3.9199829531165235*^-17,2.4460116569390438*^-20,-2.1749125316520576*^-19,3.1049298138739412*^-18},{2.9852066192966644*^-20,2.227280554718961*^-19,2.747815006243927*^-20,-3.8604916944679066*^-19,(0.01525868319856948+I*(-5.2034589803673004*^-17)),(0.42369176440945105+I*(1.7236948892904026*^-15)),2.560614396010465*^-17},{-2.0924431980986194*^-34,1.1484841384373102*^-33,-1.0779622869099565*^-35,-1.3048576102137104*^-34,-2.8689711729412835*^-34,(-7.339825564716392*^-33+I*(-2.0990582967419866*^-17)),(-2.752038428869425*^-16+I*(-0.7870335672336045))},{2.8790687464162184*^-19,1.8701729277420206*^-19,-3.621342073814626*^-20,1.0557114536000704*^-18,(0.02919137900794773+I*(-1.0792366109924032*^-16)),(-0.20184297071254645+I*(2.9253391552754238*^-15)),-2.0437231737872997*^-18}},"source_eigenvectors"->{{0.0,0.0,(0.2542353577572589+I*(-2.0973441673103767*^-15)),0.8049281548488261,0.0,0.0,0.0},{0.9182280177691875,0.8108102016818347,0.0,0.0,0.0,0.0,0.0},{0.0,0.0,0.967142379831449,(-0.5933722824093354+I*(-1.908841962491976*^-15)),0.0,0.0,0.0},{(0.3960521523532838+I*(-2.5679592780080838*^-15)),(-0.585309163475733+I*(2.4041625518056816*^-15)),0.0,0.0,0.0,0.0,0.0},{0.0,0.0,0.0,0.0,(0.45760277501146357+I*(1.035708448890878*^-16)),0.9008611270205349,0.0},{0.0,0.0,0.0,0.0,0.0,0.0,1.0},{0.0,0.0,0.0,0.0,0.889156735509442,(-0.4341073943430259+I*(8.022362908546726*^-15)),0.0}},"source_eigenvalues"->{(0.13647779629937976+I*(3.3694551685591016*^-16)),(0.16097844882092968+I*(-8.469592584369897*^-17)),(0.13653742178583977+I*(3.1170566132977593*^-17)),(0.16892408734667938+I*(7.669048985955644*^-17)),(0.15239838897605582+I*(7.422571008215563*^-17)),(0.16999102194200436+I*(1.163347902861642*^-16)),(0.15401685436260407+I*(-6.935121015375498*^-17))},"diagonal_map"->{1.7530859405117747,(6.596081736728552+I*(8.577508547401675*^-15)),(6.543722192330439*^-17+I*(0.14453039382476085)),(8.508093191892205*^-15+I*(6.599553462634034)),(0.6435866136912493+I*(2.4007792313323372*^-15)),(6.442608631090121+I*(-2.6320994067303403*^-14)),(-2.5447966064621064*^-15+I*(7.277661278482355))},"source_eigen_Gram"->{{8.78571557794215,(6.471212522221855*^-13+I*(9.408765881895992*^-15)),2.6419418060535366*^-16,(-6.649318772866215*^-17+I*(1.292757467882903*^-17)),(3.3748058008573657*^-17+I*(4.2869836411993554*^-17)),-7.682452720086595*^-17,1.2057188008444663*^-16},{(6.475113739757374*^-13+I*(-9.42117216362684*^-15)),3.84298969068287,(-1.3446450270443345*^-16+I*(2.1020648362676476*^-17)),(5.59949460132555*^-16+I*(-2.1469379367480422*^-17)),(4.8525988023718023*^-17+I*(-1.3692432982474486*^-17)),(-6.400667035798018*^-17+I*(-1.6313220837320735*^-17)),(-2.832643123015462*^-16+I*(-2.361547507914288*^-17))},{3.089139704964348*^-16,-1.6528791454076292*^-16,7.507454395297491,(-8.592259670571089*^-14+I*(-4.114634689655357*^-15)),(-1.798459890144676*^-15+I*(-3.6323956132731624*^-17)),(-2.8184179706326962*^-16+I*(9.438896471001588*^-17)),(6.885634742365531*^-18+I*(7.457805408930609*^-17))},{-9.67854952117241*^-17,(6.083267789059747*^-16+I*(2.212943692877774*^-17)),(-8.636531691196112*^-14+I*(4.111287131487936*^-15)),3.804169835850227,(-1.273544669291896*^-16+I*(5.452784973199153*^-17)),(-1.0791605351980207*^-15+I*(2.944881408779385*^-17)),1.2764774812437737*^-16},{3.4936115633425155*^-17,(4.999265549961176*^-17+I*(-3.344571207904627*^-17)),-1.915534645851269*^-15,(-1.7274834135206425*^-16+I*(-5.304125969847176*^-17)),13.432340604443343,(-1.252771118695842*^-13+I*(9.630349113052583*^-14)),(1.360771697716787*^-15+I*(3.1611054641936594*^-17))},{-8.528662155906497*^-17,(-8.999739805026812*^-17+I*(4.6908398197189283*^-17)),(-4.252670589043976*^-16+I*(-8.202741465189308*^-17)),(-1.667157668982265*^-15+I*(-6.204168420468126*^-17)),(-1.2540032077164662*^-13+I*(-9.63400182373747*^-14)),8.848020179473211,3.949357529423057*^-16},{2.1491096601359786*^-16,(-2.858189831386703*^-17+I*(1.936024111011624*^-17)),(1.1836119245529783*^-17+I*(-5.604124211753461*^-17)),(1.3916796539440225*^-16+I*(-2.061076531003981*^-17)),(1.3757470580219542*^-15+I*(2.256905358071381*^-17)),(4.012503575440025*^-16+I*(-5.2230571484948183*^-17)),6.338759026164452}},"target_metric"->{2.858714115387599,0.08832774886927082,359.396903162334,0.08734354102105367,32.429308703744425,0.2131682914322003,0.11967972013675403},"operator_scales"->{(5.663023303946183+I*(-2.3647097143029232*^-15)),(2.9086485795773296+I*(-1.214564938630398*^-15)),(-2.901906297799466+I*(1.2117495627505971*^-15)),(2.8893924841221885+I*(-1.2065241672017186*^-15))},"source_basis_to_target"->{{0.0,(1.1951230407556201+I*(1.062245040432115*^-15)),0.0,(1.6555660054173191+I*(8.27174630068108*^-15)),0.0,0.0,0.0},{0.0,(3.0427235478121837+I*(-5.695124303942573*^-16)),0.0,(-7.054409363327995+I*(-4.4419639183469594*^-14)),0.0,0.0,0.0},{(-3.304702069179925*^-16+I*(0.09228126076330599)),0.0,(-4.5589079463600984*^-17+I*(0.12518243125837425)),0.0,0.0,0.0,0.0},{(3.243450885064465*^-15+I*(6.868027782074128)),0.0,(-1.5746614173236167*^-14+I*(-1.8054172133028792)),0.0,0.0,0.0,0.0},{0.0,0.0,0.0,0.0,(0.27948199304058363+I*(-3.108532128470407*^-15)),0.0,(0.5799819733859143+I*(4.267308362915613*^-15))},{0.0,0.0,0.0,0.0,(5.730463076732522+I*(-2.6251920136457775*^-15)),0.0,(-2.949171615408278+I*(6.835535554607263*^-16))},{0.0,0.0,0.0,0.0,0.0,(-2.5447966064621064*^-15+I*(7.277661278482355)),0.0}}|>|>|>

